Antipodal Self-Duality for a Four-Particle Form Factor

We bootstrap the symbol of the maximal-helicity-violating four-particle form factor for the chiral part of the stress-tensor supermultiplet in planar $\mathcal{N}=4$ super-Yang-Mills theory at two loops. When minimally normalized, this symbol involves only 34 letters and obeys the extended Steinmann relations in all partially-overlapping three-particle momentum channels. In addition, the remainder function for this form factor exhibits an antipodal self-duality: it is invariant under the combined operation of the antipodal map defined on multiple polylogarithms -- which reverses the order of the symbol letters -- and a simple kinematic map. This self-duality holds on a four-dimensional parity-preserving kinematic hypersurface. It implies the antipodal duality recently noticed between the three-particle form factor and the six-particle amplitude in this theory.

==> anc/OPE_expansion.txt <==
(**********************************************************************)
(*                                                                    *)
(*  Ancillary file to                                                 *)
(*  "An Antipodal Self-Duality for Four-Point Form Factors"           *)
(*  by L. J. Dixon, O. Gurdogan, Y.-T. Liu, A. McLeod, M. Wilhelm     *)
(*  arXiv:2212.02410                                                  *)
(*                                                                    *)
(*  This file contains the OPE expansion of the two-loop form         *)
(*  factor remainder function R_4^{(2)}, up to order                  *)
(*  T^2, T2^2, S^10, S2^10, and all orders in F2.                     *)
(*                                                                    *)
(*  Various pieces have been checked against predictions made by      *)
(*  FFOPE, see main text.                                             *)
(*                                                                    *)
(**********************************************************************)

R42_OPE :=
T2^2*(S2^2*(5/2 + 4*Log[S2] - 8*Log[S2]*Log[T2]) + 
   S2^6*(419/216 + (10*Log[S2])/3 - 4*Log[T2] - (8*Log[S2]*Log[T2])/3) + 
   S2^10*(7271/3000 + (47*Log[S2])/15 - (10*Log[T2])/3 - 
     (8*Log[S2]*Log[T2])/5) + S2^8*(-7937/3600 - (10*Log[S2])/3 + 
     (11*Log[T2])/3 + 2*Log[S2]*Log[T2]) + 
   S2^4*(-59/18 - 2*Log[S2] + 4*Log[T2] + 4*Log[S2]*Log[T2]) + 
   (S2^2*(-7/8 + (5*Log[S2])/2 + Log[T2]/2 - 3*Log[S2]*Log[T2]) + 
     S2^6*(167/192 + (5*Log[S2])/3 - 2*Log[T2] - (3*Log[S2]*Log[T2])/2) + 
     S2^10*(10267/8640 + (287*Log[S2])/180 - (61*Log[T2])/36 - 
       (5*Log[S2]*Log[T2])/6) + S2^8*(-3542/3375 - (17*Log[S2])/10 + 
       (28*Log[T2])/15 + (16*Log[S2]*Log[T2])/15) + 
     S2^4*(-131/54 - Log[S2]/3 + (4*Log[T2])/3 + (8*Log[S2]*Log[T2])/3))/
    F2^2 + F2^2*(S2^2*(-7/8 + (5*Log[S2])/2 + Log[T2]/2 - 
       3*Log[S2]*Log[T2]) + S2^6*(167/192 + (5*Log[S2])/3 - 2*Log[T2] - 
       (3*Log[S2]*Log[T2])/2) + S2^10*(10267/8640 + (287*Log[S2])/180 - 
       (61*Log[T2])/36 - (5*Log[S2]*Log[T2])/6) + 
     S2^8*(-3542/3375 - (17*Log[S2])/10 + (28*Log[T2])/15 + 
       (16*Log[S2]*Log[T2])/15) + S2^4*(-131/54 - Log[S2]/3 + (4*Log[T2])/3 + 
       (8*Log[S2]*Log[T2])/3))) + 
 T2*((S2^3*(7/4 - 2*Log[S2]*Log[T2]) + S2^7*(181/864 + Log[S2]/2 - 
       Log[T2]/2 - (Log[S2]*Log[T2])/3) + 
     S2^9*(-861/4000 - (11*Log[S2])/30 + (11*Log[T2])/30 + 
       (Log[S2]*Log[T2])/5) + S2^5*(-19/108 - (2*Log[S2])/3 + (2*Log[T2])/3 + 
       (2*Log[S2]*Log[T2])/3) + S2*(6 - 4*Log[S2] - 4*Log[T2] + 
       4*Log[S2]*Log[T2]))/F2 + F2*(S2^3*(7/4 - 2*Log[S2]*Log[T2]) + 
     S2^7*(181/864 + Log[S2]/2 - Log[T2]/2 - (Log[S2]*Log[T2])/3) + 
     S2^9*(-861/4000 - (11*Log[S2])/30 + (11*Log[T2])/30 + 
       (Log[S2]*Log[T2])/5) + S2^5*(-19/108 - (2*Log[S2])/3 + (2*Log[T2])/3 + 
       (2*Log[S2]*Log[T2])/3) + S2*(6 - 4*Log[S2] - 4*Log[T2] + 
       4*Log[S2]*Log[T2]))) + 
 T^2*(S^2*(17 - 4*Log[S] - 4*Log[T] - 8*Log[S]*Log[T]) + 
   S^4*(170/27 - (16*Log[S])/3 + (16*Log[T])/3 - (16*Log[S]*Log[T])/3) + 
   S^8*(-5711/13500 + (4*Log[S])/15 - (4*Log[T])/15 - (8*Log[S]*Log[T])/15) + 
   S^10*(5081/27000 - (2*Log[S])/9 + (2*Log[T])/9 + (4*Log[S]*Log[T])/15) + 
   S^6*(173/216 + (4*Log[S]*Log[T])/3) + 
   T2^2*(S2^2*(4 + 8*Log[S2] - 8*Log[T2]) + 
     S2^10*(3232/125 + (80*Log[S2])/3 - (424*Log[T2])/15 - 
       (64*Log[S2]*Log[T2])/5) + S2^6*(815/54 + 16*Log[S2] - (56*Log[T2])/3 - 
       (32*Log[S2]*Log[T2])/3) + S2^4*(-113/9 - 8*Log[S2] + 12*Log[T2] + 
       8*Log[S2]*Log[T2]) + S2^8*(-12137/600 - 22*Log[S2] + 24*Log[T2] + 
       12*Log[S2]*Log[T2]) + 
     S^4*(S2^6*(1/4 - Log[S2]/3 - (2*Log[T])/3 - Log[T2]/3) + 
       S2^10*(-9/100 - Log[S2]/45 - (2*Log[T])/45 - Log[T2]/45) + 
       S2^8*(43/900 + Log[S2]/15 + (2*Log[T])/15 + Log[T2]/15) + 
       S2^2*(131/9 - (56*Log[S])/3 + (10*Log[S2])/3 + (28*Log[T])/3 - 
         16*Log[S]*Log[T] + 14*Log[T2] - 16*Log[S]*Log[T2] - 
         8*Log[S2]*Log[T2]) + S2^4*(29/9 - (16*Log[S])/3 - (22*Log[S2])/9 + 
         (4*Log[T])/9 - (16*Log[S]*Log[T])/3 + (26*Log[T2])/9 - 
         (16*Log[S]*Log[T2])/3 - (8*Log[S2]*Log[T2])/3)) + 
     S^8*(S2^10*(17/60 - Log[S2]/45 - (2*Log[T])/45 - Log[T2]/45) + 
       S2^2*(-11992/675 - (144*Log[S])/5 - (32*Log[S2])/15 + (96*Log[T])/5 + 
         (32*Log[S]*Log[T])/3 + (16*Log[T2])/3 - 32*Log[S]*Log[T2] - 
         16*Log[S2]*Log[T2]) + S2^4*(1387/450 - (2*Log[S])/15 - 
         (326*Log[S2])/45 - (286*Log[T])/45 - (16*Log[S]*Log[T])/3 - 
         (28*Log[T2])/9 - (16*Log[S]*Log[T2])/3 - (8*Log[S2]*Log[T2])/3) + 
       S2^6*(1771/1800 + (16*Log[S])/15 - (89*Log[S2])/90 - (137*Log[T])/45 - 
         (8*Log[S]*Log[T])/3 - (37*Log[T2])/18 - (8*Log[S]*Log[T2])/3 - 
         (4*Log[S2]*Log[T2])/3) + S2^8*(-761/9000 + (4*Log[S])/15 - 
         (137*Log[S2])/450 - (197*Log[T])/225 - (8*Log[S]*Log[T])/15 - 
         (257*Log[T2])/450 - (8*Log[S]*Log[T2])/15 - (4*Log[S2]*Log[T2])/
          15)) + S^2*(S2^4*(11/9 - 4*Log[T] - 6*Log[T2]) + 
       S2^8*(3007/5400 + (4*Log[S2])/5 - (26*Log[T])/15 - (43*Log[T2])/15 - 
         (4*Log[S2]*Log[T2])/3) + S2^10*(-3139/6000 - (11*Log[S2])/10 + 
         (7*Log[T])/5 + (27*Log[T2])/10 + (6*Log[S2]*Log[T2])/5) + 
       S2^6*(-223/216 - Log[S2]/6 + (7*Log[T])/3 + (19*Log[T2])/6 + 
         (4*Log[S2]*Log[T2])/3) + S2^2*(21/2 - 4*Log[S] - 5*Log[S2] - 
         6*Log[T] - 8*Log[S]*Log[T] - 5*Log[T2] - 8*Log[S]*Log[T2] + 
         4*Log[S2]*Log[T2])) + 
     S^6*(S2^10*(-181/1800 - Log[S2]/90 - Log[T]/45 - Log[T2]/90) + 
       S2^8*(22/225 + Log[S2]/15 + (2*Log[T])/15 + Log[T2]/15) + 
       S2^6*(-127/144 + (25*Log[S2])/36 + (25*Log[T])/18 + 
         (4*Log[S]*Log[T])/3 + (25*Log[T2])/36 + (4*Log[S]*Log[T2])/3 + 
         (2*Log[S2]*Log[T2])/3) + S2^4*(1 + (2*Log[S])/3 + (34*Log[S2])/9 + 
         (26*Log[T])/9 + (16*Log[S]*Log[T])/3 + (10*Log[T2])/9 + 
         (16*Log[S]*Log[T2])/3 + (8*Log[S2]*Log[T2])/3) + 
       S2^2*(55/6 + 12*Log[S] - Log[S2] - 6*Log[T] - 9*Log[T2] + 
         24*Log[S]*Log[T2] + 12*Log[S2]*Log[T2])) + 
     S^10*(S2^10*(-12169/18000 - (2*Log[S])/9 + (49*Log[S2])/300 + 
         (247*Log[T])/450 + (4*Log[S]*Log[T])/15 + (347*Log[T2])/900 + 
         (4*Log[S]*Log[T2])/15 + (2*Log[S2]*Log[T2])/15) + 
       S2^8*(1663/9000 - (6*Log[S])/5 + (97*Log[S2])/150 + (187*Log[T])/75 + 
         (8*Log[S]*Log[T])/5 + (277*Log[T2])/150 + (8*Log[S]*Log[T2])/5 + 
         (4*Log[S2]*Log[T2])/5) + S2^6*(-619/400 - (11*Log[S])/5 + 
         (21*Log[S2])/20 + (169*Log[T])/30 + 4*Log[S]*Log[T] + 
         (47*Log[T2])/12 + 4*Log[S]*Log[T2] + 2*Log[S2]*Log[T2]) + 
       S2^4*(-1756/75 + (136*Log[S])/15 + (908*Log[S2])/45 + 
         (868*Log[T])/45 + (32*Log[S]*Log[T])/3 + (46*Log[T2])/9 + 
         (32*Log[S]*Log[T2])/3 + (16*Log[S2]*Log[T2])/3) + 
       S2^2*(11791/360 + (160*Log[S])/3 + 6*Log[S2] - (112*Log[T])/3 - 
         20*Log[S]*Log[T] - (4*Log[T2])/3 + 40*Log[S]*Log[T2] + 
         20*Log[S2]*Log[T2])) + 
     (S^4*((-5*S2^4)/9 + S2^6/12 + S2^8/90 - (7*S2^10)/180 + 
         S2^2*(-13/6 + (10*Log[S2])/3)) + S^6*((-17*S2^6)/48 + (11*S2^8)/90 - 
         (41*S2^10)/720 + S2^4*(-1/9 + Log[S2]) + 
         S2^2*(245/36 - (7*Log[S])/6 - (9*Log[S2])/2 - (25*Log[T])/6 - 
           4*Log[S]*Log[T] - (3*Log[T2])/2)) + 
       S2^2*(2 + 3*Log[S2] - 3*Log[T2]) + 
       S2^10*(13819/1080 + (1223*Log[S2])/90 - (259*Log[T2])/18 - 
         (20*Log[S2]*Log[T2])/3) + S2^6*(343/48 + (49*Log[S2])/6 - 
         (19*Log[T2])/2 - 6*Log[S2]*Log[T2]) + 
       S2^4*(-176/27 - (10*Log[S2])/3 + (16*Log[T2])/3 + 
         (16*Log[S2]*Log[T2])/3) + S2^8*(-22193/2250 - (169*Log[S2])/15 + 
         (184*Log[T2])/15 + (32*Log[S2]*Log[T2])/5) + 
       S^8*((211*S2^6)/360 - (46*S2^8)/225 + (37*S2^10)/360 + 
         S2^4*(571/225 - (4*Log[S])/5 - (14*Log[S2])/5 - (4*Log[T])/5) + 
         S2^2*(-4673/450 - (37*Log[S])/15 + (29*Log[S2])/5 + 
           (173*Log[T])/15 + 8*Log[S]*Log[T] + 3*Log[T2])) + 
       S^2*(S2^2*(-3/4 - (5*Log[S2])/2 + 2*Log[T] + (3*Log[T2])/2) + 
         S2^4*(115/54 - (4*Log[S2])/3 - (4*Log[T])/3 - Log[T2] - 
           (4*Log[S2]*Log[T2])/3) + S2^8*(617/4500 + (7*Log[S2])/15 - 
           (4*Log[T])/5 - (43*Log[T2])/30 - (4*Log[S2]*Log[T2])/5) + 
         S2^10*(-413/2160 - (109*Log[S2])/180 + (2*Log[T])/3 + 
           (247*Log[T2])/180 + (2*Log[S2]*Log[T2])/3) + 
         S2^6*(-25/96 - Log[S2]/12 + Log[T] + (17*Log[T2])/12 + 
           Log[S2]*Log[T2])) + S^10*((659*S2^8)/1800 - (41*S2^10)/240 + 
         S2^6*(-1133/1200 + Log[S]/5 - (2*Log[S2])/15 + Log[T]/5) + 
         S2^2*(4757/300 + (83*Log[S])/10 - (43*Log[S2])/6 - (207*Log[T])/10 - 
           12*Log[S]*Log[T] - (9*Log[T2])/2) + 
         S2^4*(-5159/450 + (23*Log[S])/5 + (43*Log[S2])/5 + (33*Log[T])/5 + 
           (8*Log[S]*Log[T])/3 + Log[T2] + (8*Log[S]*Log[T2])/3 + 
           (4*Log[S2]*Log[T2])/3)))/F2^2 + 
     F2^2*(S^4*((-5*S2^4)/9 + S2^6/12 + S2^8/90 - (7*S2^10)/180 + 
         S2^2*(-13/6 + (10*Log[S2])/3)) + S^6*((-17*S2^6)/48 + (11*S2^8)/90 - 
         (41*S2^10)/720 + S2^4*(-1/9 + Log[S2]) + 
         S2^2*(245/36 - (7*Log[S])/6 - (9*Log[S2])/2 - (25*Log[T])/6 - 
           4*Log[S]*Log[T] - (3*Log[T2])/2)) + 
       S2^2*(2 + 3*Log[S2] - 3*Log[T2]) + 
       S2^10*(13819/1080 + (1223*Log[S2])/90 - (259*Log[T2])/18 - 
         (20*Log[S2]*Log[T2])/3) + S2^6*(343/48 + (49*Log[S2])/6 - 
         (19*Log[T2])/2 - 6*Log[S2]*Log[T2]) + 
       S2^4*(-176/27 - (10*Log[S2])/3 + (16*Log[T2])/3 + 
         (16*Log[S2]*Log[T2])/3) + S2^8*(-22193/2250 - (169*Log[S2])/15 + 
         (184*Log[T2])/15 + (32*Log[S2]*Log[T2])/5) + 
       S^8*((211*S2^6)/360 - (46*S2^8)/225 + (37*S2^10)/360 + 
         S2^4*(571/225 - (4*Log[S])/5 - (14*Log[S2])/5 - (4*Log[T])/5) + 
         S2^2*(-4673/450 - (37*Log[S])/15 + (29*Log[S2])/5 + 
           (173*Log[T])/15 + 8*Log[S]*Log[T] + 3*Log[T2])) + 
       S^2*(S2^2*(-3/4 - (5*Log[S2])/2 + 2*Log[T] + (3*Log[T2])/2) + 
         S2^4*(115/54 - (4*Log[S2])/3 - (4*Log[T])/3 - Log[T2] - 
           (4*Log[S2]*Log[T2])/3) + S2^8*(617/4500 + (7*Log[S2])/15 - 
           (4*Log[T])/5 - (43*Log[T2])/30 - (4*Log[S2]*Log[T2])/5) + 
         S2^10*(-413/2160 - (109*Log[S2])/180 + (2*Log[T])/3 + 
           (247*Log[T2])/180 + (2*Log[S2]*Log[T2])/3) + 
         S2^6*(-25/96 - Log[S2]/12 + Log[T] + (17*Log[T2])/12 + 
           Log[S2]*Log[T2])) + S^10*((659*S2^8)/1800 - (41*S2^10)/240 + 
         S2^6*(-1133/1200 + Log[S]/5 - (2*Log[S2])/15 + Log[T]/5) + 
         S2^2*(4757/300 + (83*Log[S])/10 - (43*Log[S2])/6 - (207*Log[T])/10 - 
           12*Log[S]*Log[T] - (9*Log[T2])/2) + 
         S2^4*(-5159/450 + (23*Log[S])/5 + (43*Log[S2])/5 + (33*Log[T])/5 + 
           (8*Log[S]*Log[T])/3 + Log[T2] + (8*Log[S]*Log[T2])/3 + 
           (4*Log[S2]*Log[T2])/3)))) + 
   T2*((S^4*(-1/3*S2^3 + S2^5/9 - S2^7/18 + S2^9/30 + 
         S2*(104/9 + (4*Log[S])/3 - (4*Log[S2])/3 - (20*Log[T])/3 - 
           16*Log[S]*Log[T] - 4*Log[T2])) + S2*(-4*Log[S2] + 4*Log[T2]) + 
       S2^3*(7/2 + 2*Log[S2] - 2*Log[T2] - 4*Log[S2]*Log[T2]) + 
       S2^7*(325/144 + (10*Log[S2])/3 - (10*Log[T2])/3 - 2*Log[S2]*Log[T2]) + 
       S2^9*(-3683/1500 - (47*Log[S2])/15 + (47*Log[T2])/15 + 
         (8*Log[S2]*Log[T2])/5) + S2^5*(-55/27 - (10*Log[S2])/3 + 
         (10*Log[T2])/3 + (8*Log[S2]*Log[T2])/3) + 
       S^6*(-1/36*S2^5 + S2^7/72 - S2^9/120 + S2*(-31/9 - (26*Log[S])/3 + 
           Log[S2] + (34*Log[T])/3 + 8*Log[S]*Log[T] + 2*Log[T2]) + 
         S2^3*(547/72 - (25*Log[S])/6 - (25*Log[S2])/6 - (25*Log[T])/6 - 
           4*Log[S]*Log[T] - 4*Log[S]*Log[T2] - 2*Log[S2]*Log[T2])) + 
       S^10*(-1/600*S2^9 + S2^7*(-169/1800 + Log[S]/15 + Log[S2]/15 + 
           Log[T]/15) + S2*(-10189/1800 - (38*Log[S])/5 + (2*Log[S2])/3 + 
           (136*Log[T])/15 + 4*Log[S]*Log[T] + Log[T2]) + 
         S2^3*(3723/200 - (107*Log[S])/10 - (157*Log[S2])/10 - 
           (207*Log[T])/10 - 12*Log[S]*Log[T] - 5*Log[T2] - 
           12*Log[S]*Log[T2] - 6*Log[S2]*Log[T2]) + 
         S2^5*(-8633/1800 + (59*Log[S])/30 + (79*Log[S2])/30 + 
           (33*Log[T])/10 + (4*Log[S]*Log[T])/3 + (2*Log[T2])/3 + 
           (4*Log[S]*Log[T2])/3 + (2*Log[S2]*Log[T2])/3)) + 
       S^2*(S2*(1 - 8*Log[S] + 2*Log[S2] - 4*Log[T] + 16*Log[S]*Log[T] + 
           8*Log[S]*Log[T2]) + S2^5*(1/108 - (2*Log[T])/3 - (2*Log[T2])/3 - 
           (2*Log[S2]*Log[T2])/3) + S2^9*(-17/12000 + Log[S2]/6 - Log[T]/5 - 
           (11*Log[T2])/30 - (Log[S2]*Log[T2])/5) + 
         S2^7*(35/864 - Log[S2]/6 + Log[T]/3 + Log[T2]/2 + 
           (Log[S2]*Log[T2])/3) + S2^3*(-13/4 + 2*Log[S2] + 2*Log[T] + 
           2*Log[S2]*Log[T2])) + S^8*(-1/180*S2^7 + S2^9/300 + 
         S2^5*(208/225 - (2*Log[S])/5 - (2*Log[S2])/5 - (2*Log[T])/5) + 
         S2*(6547/1350 + (42*Log[S])/5 - (4*Log[S2])/5 - (154*Log[T])/15 - 
           (16*Log[S]*Log[T])/3 - (4*Log[T2])/3) + 
         S2^3*(-11911/900 + (113*Log[S])/15 + (143*Log[S2])/15 + 
           (173*Log[T])/15 + 8*Log[S]*Log[T] + 2*Log[T2] + 8*Log[S]*Log[T2] + 
           4*Log[S2]*Log[T2])))/F2 + 
     F2*(S^4*(-1/3*S2^3 + S2^5/9 - S2^7/18 + S2^9/30 + 
         S2*(104/9 + (4*Log[S])/3 - (4*Log[S2])/3 - (20*Log[T])/3 - 
           16*Log[S]*Log[T] - 4*Log[T2])) + S2*(-4*Log[S2] + 4*Log[T2]) + 
       S2^3*(7/2 + 2*Log[S2] - 2*Log[T2] - 4*Log[S2]*Log[T2]) + 
       S2^7*(325/144 + (10*Log[S2])/3 - (10*Log[T2])/3 - 2*Log[S2]*Log[T2]) + 
       S2^9*(-3683/1500 - (47*Log[S2])/15 + (47*Log[T2])/15 + 
         (8*Log[S2]*Log[T2])/5) + S2^5*(-55/27 - (10*Log[S2])/3 + 
         (10*Log[T2])/3 + (8*Log[S2]*Log[T2])/3) + 
       S^6*(-1/36*S2^5 + S2^7/72 - S2^9/120 + S2*(-31/9 - (26*Log[S])/3 + 
           Log[S2] + (34*Log[T])/3 + 8*Log[S]*Log[T] + 2*Log[T2]) + 
         S2^3*(547/72 - (25*Log[S])/6 - (25*Log[S2])/6 - (25*Log[T])/6 - 
           4*Log[S]*Log[T] - 4*Log[S]*Log[T2] - 2*Log[S2]*Log[T2])) + 
       S^10*(-1/600*S2^9 + S2^7*(-169/1800 + Log[S]/15 + Log[S2]/15 + 
           Log[T]/15) + S2*(-10189/1800 - (38*Log[S])/5 + (2*Log[S2])/3 + 
           (136*Log[T])/15 + 4*Log[S]*Log[T] + Log[T2]) + 
         S2^3*(3723/200 - (107*Log[S])/10 - (157*Log[S2])/10 - 
           (207*Log[T])/10 - 12*Log[S]*Log[T] - 5*Log[T2] - 
           12*Log[S]*Log[T2] - 6*Log[S2]*Log[T2]) + 
         S2^5*(-8633/1800 + (59*Log[S])/30 + (79*Log[S2])/30 + 
           (33*Log[T])/10 + (4*Log[S]*Log[T])/3 + (2*Log[T2])/3 + 
           (4*Log[S]*Log[T2])/3 + (2*Log[S2]*Log[T2])/3)) + 
       S^2*(S2*(1 - 8*Log[S] + 2*Log[S2] - 4*Log[T] + 16*Log[S]*Log[T] + 
           8*Log[S]*Log[T2]) + S2^5*(1/108 - (2*Log[T])/3 - (2*Log[T2])/3 - 
           (2*Log[S2]*Log[T2])/3) + S2^9*(-17/12000 + Log[S2]/6 - Log[T]/5 - 
           (11*Log[T2])/30 - (Log[S2]*Log[T2])/5) + 
         S2^7*(35/864 - Log[S2]/6 + Log[T]/3 + Log[T2]/2 + 
           (Log[S2]*Log[T2])/3) + S2^3*(-13/4 + 2*Log[S2] + 2*Log[T] + 
           2*Log[S2]*Log[T2])) + S^8*(-1/180*S2^7 + S2^9/300 + 
         S2^5*(208/225 - (2*Log[S])/5 - (2*Log[S2])/5 - (2*Log[T])/5) + 
         S2*(6547/1350 + (42*Log[S])/5 - (4*Log[S2])/5 - (154*Log[T])/15 - 
           (16*Log[S]*Log[T])/3 - (4*Log[T2])/3) + 
         S2^3*(-11911/900 + (113*Log[S])/15 + (143*Log[S2])/15 + 
           (173*Log[T])/15 + 8*Log[S]*Log[T] + 2*Log[T2] + 8*Log[S]*Log[T2] + 
           4*Log[S2]*Log[T2]))))) :


==> anc/aAlphabet.txt <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "An Antipodal Self-Duality for Four-Point Form Factors"         *)
(*  by L. J. Dixon, O. Gurdogan, Y.-T. Liu, A. McLeod, M. Wilhelm   *)
(*  arXiv:2212.02410 - version v3                                   *)
(*                                                                  *)
(*  This file contains a description of the 93 letter alphabet      *)
(*  for the symbol of the two- and three-loop 4-point MHV           *)
(* form factor,                                                     *)
(*  as well as the action of the dihedral group, the Galois group   *)
(*  which flips signs of square-roots,                              *)
(*  and the antipodal self-duality kinematic map.                   *)
(*                                                                  *)
(********************************************************************)

(* The 93 letters " a_i = ai " needed to describe the symbol of the *)
(* two- and three-loop 4-point form factor                          *)
(*                                                                  *)
(*    F42 = F_4^{(2)}  and F43 = F_4^{(3)}                          *)
(*                                                                  *)
(* or the remainder function                                        *)
(*                                                                  *)
(* R_4^{(2)} = F_4^{(2)} - 1/2 * [ F_4^{(1)} ]^2                    *)
(*                                                                  *)
(* R_4^{(3)} = F_4^{(3)} - F_4^{(1)} * F_4^{(2)}                    *)
(*                       + 1/3 * [ F_4^{(1)} ]^3                    *)
(*                                                                  *)
(* We write the letters in terms of 8 rescaled Mandelstam variables *)
(* u_i = ui and v_i = vi, which are not linearly independent but    *)
(* obey:  - u1 + u3 + v4 + v1 = 1,                                  *)
(*        - u2 + u4 + v1 + v2 = 1,                                  *)
(*        - u3 + u1 + v2 + v3 = 1.                                  *)
(* Note that                                                        *)
(*        - u4 + u2 + v3 + v4 = 1,                                  *)
(* is not independent of the other three equations.                 *)
(* Below we use these equations to eliminate u4, v3, v4.            *)
(*                                                                  *)

ai_in_terms_of_uv := {
a1 = ln(u1),
a2 = ln(u2),
a3 = ln(u3),
a4 = ln(1-v1+u2-v2),
a5 = ln(v1),
a6 = ln(v2),
a7 = ln(1-u1-v2+u3),
a8 = ln(1+u1-v1-u3),
a9 = ln(1-v1),
a10 = ln(1-v2),
a11 = ln(u1+v2-u3),
a12 = ln(-u1+v1+u3),
a13 = ln(u1-v1),
a14 = ln(u2-v2),
a15 = ln(-1+u1+v2),
a16 = ln(-u1+u2-v2+u3),
a17 = ln(-1+v1+u3),
a18 = ln(-v1+u2),
a19 = ln(-v2+u3),
a20 = ln(u1-v1+u2-u3),
a21 = ln(u1-v1+u2),
a22 = ln(u2-v2+u3),
a23 = ln(-u1*v1+u3*v1+v1^2+u1-v1),
a24 = ln(-v1*v2+u2),
a25 = ln(u1*v2-u3*v2+v2^2+u3-v2),
a26 = ln(u1^2-2*u1*u3-u1*v1+u1*v2+u3^2+u3*v1-u3*v2-v1*v2+u2),
a27 = ln(u3*v1+u1-v1),
a28 = ln(u2*v2-v1*v2-v2^2+u2),
a29 = ln(-u1^2+u1*u3-u1*v2+2*u1+v2-1),
a30 = ln(u1*u2-u2*u3-u2*v1-u1+2*u2+u3-v2),
a31 = ln(u1*u3-u3^2-u3*v1+2*u3+v1-1),
a32 = ln(u2*v1-v1^2-v1*v2+u2),
a33 = ln(u1*v2+u3-v2),
a34 = ln(-u1*u2+u2*u3-u2*v2+u1+2*u2-u3-v1),
a35 = ln(-u1*v1+u1+u3+v1-1),
a36 = ln(-u2*v2+2*u2-v1),
a37 = ln(u1*u3-u3^2+u3*v2+u3-v2),
a38 = ln(-u1*u2+u1*v1+u1*v2+u2*u3+u2*v1-u3*v1-u3*v2-v1^2-v1*v2+u2),
a39 = ln(-u1^2+u1*u3+u1*v1+u1-v1),
a40 = ln(-u2*v1+2*u2-v2),
a41 = ln(-u3*v2+u1+u3+v2-1),
a42 = ln(u1*u2-u1*v1-u1*v2-u2*u3+u2*v2+u3*v1+u3*v2-v1*v2-v2^2+u2),
a43 = ln(-u1*v1+u3*v1-v1*v2+u1+u2),
a44 = ln(u1*v2-u3*v2-v1*v2+u2+u3),
a45 = ln(v1^2+2*v1*v2+v2^2-4*u2),
a46 = ln(u1^2-2*u1*u3+u3^2-2*u1-2*u3+1),
a47 = ln(-u1*v1*v2+u1*v2+u2*u3-u3*v1+v1*v2+u3-v2),
a48 = ln(u1*u2*v2-u2*u3*v2+u2*v2^2-u1*u2-u1*v2+2*u2*u3-3*u2*v2-u3*v1
        +v1*v2+u1+2*u2-v1),
a49 = ln(u1^2*u3-2*u1*u3^2-u1*u3*v1+u1*u3*v2+u3^3+u3^2*v1-u3^2*v2
        -u3*v1*v2+u1*u2+2*u1*u3-u1*v2-2*u3^2-u3*v1+2*u3*v2+v1*v2+u3-v2),
a50 = ln(-u1*u2*v1+u1*v1^2+u1*v1*v2+u2*u3*v1+u2*v1^2-u3*v1^2-u3*v1*v2
        -v1^3-v1^2*v2+u2*u3+u2*v1),
a51 = ln(u1*u2*v2-u1*v1*v2-u1*v2^2-u2*u3*v2+u2*v2^2+u3*v1*v2+u3*v2^2
        -v1*v2^2-v2^3+u1*u2+u2*v2),
a52 = ln(u1^3-2*u1^2*u3-u1^2*v1+u1^2*v2+u1*u3^2+u1*u3*v1-u1*u3*v2
        -u1*v1*v2-2*u1^2+2*u1*u3+2*u1*v1-u1*v2+u2*u3-u3*v1+v1*v2+u1-v1),
a53 = ln(-u1*u2*v1+u2*u3*v1+u2*v1^2+2*u1*u2-u1*v2-u2*u3-3*u2*v1-u3*v1
        +v1*v2+2*u2+u3-v2),
a54 = ln(-u3*v1*v2+u1*u2-u1*v2+u3*v1+v1*v2+u1-v1),
a55 = ln(u1^2*u2^2-2*u1^2*u2*v2+u1^2*v2^2-2*u1*u2^2*u3+2*u1*u2*u3*v1
        +2*u1*u2*u3*v2+2*u1*u2*v1*v2+2*u1*u3*v1*v2-2*u1*v1*v2^2+u2^2*u3^2
	-2*u2*u3^2*v1+2*u2*u3*v1*v2+u3^2*v1^2-2*u3*v1^2*v2+v1^2*v2^2
	+2*u1^2*u2-2*u1^2*v2-2*u1*u2*u3-2*u1*u2*v1-2*u1*u3*v1+4*u1*v1*v2
	-2*u2*u3*v1+2*u3*v1^2-2*v1^2*v2+u1^2-2*u1*v1+v1^2),
a56 = ln(u1^2*u2^2-2*u1^2*u2*v2+u1^2*v2^2-2*u1*u2^2*u3+2*u1*u2*u3*v1
        +2*u1*u2*u3*v2+2*u1*u2*v1*v2+2*u1*u3*v1*v2-2*u1*v1*v2^2+u2^2*u3^2
	-2*u2*u3^2*v1+2*u2*u3*v1*v2+u3^2*v1^2-2*u3*v1^2*v2+v1^2*v2^2
	-2*u1*u2*u3-2*u1*u2*v2-2*u1*u3*v2+2*u1*v2^2+2*u2*u3^2-2*u2*u3*v2
	-2*u3^2*v1+4*u3*v1*v2-2*v1*v2^2+u3^2-2*u3*v2+v2^2),
a57 = -ln(1-sqrt1b-u1+u3)+ln(1+sqrt1b-u1+u3),
a58 = -ln(1-sqrt1b+u1-u3)+ln(1+sqrt1b+u1-u3),
a59 = -ln(-sqrt1a+v1+v2)+ln(sqrt1a+v1+v2),
a60 = -ln(2-sqrt1a-v1-v2)+ln(2+sqrt1a-v1-v2),
a61 = -ln(1-sqrt1b-u1-2*v2+u3)+ln(1+sqrt1b-u1-2*v2+u3),
a62 = -ln(1-sqrt1b+u1-2*v1-u3)+ln(1+sqrt1b+u1-2*v1-u3),
a63 = -ln(-sqrt1a+v1-v2)+ln(sqrt1a+v1-v2),
a64 = -ln(-sqrt1a-2*u1+v1-v2+2*u3)+ln(sqrt1a-2*u1+v1-v2+2*u3),
a65 = -ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2-sqrt2a+u1-v1)
      +ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2+sqrt2a+u1-v1),
a66 = -ln(u1*u2-2*u1*v1-u1*v2-u2*u3-2*u2*v1+u3*v1+2*v1^2+v1*v2-sqrt2a+u1-v1)
      +ln(u1*u2-2*u1*v1-u1*v2-u2*u3-2*u2*v1+u3*v1+2*v1^2+v1*v2+sqrt2a+u1-v1),
a67 = -ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2-sqrt2a+u1+2*u2-v1)
      +ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2+sqrt2a+u1+2*u2-v1),
a68 = -ln(-2*u1^2-u1*u2+2*u1*u3+2*u1*v1-u1*v2+u2*u3-u3*v1+v1*v2-sqrt2a+u1-v1)
      +ln(-2*u1^2-u1*u2+2*u1*u3+2*u1*v1-u1*v2+u2*u3-u3*v1+v1*v2+sqrt2a+u1-v1),
a69 = -ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2-sqrt2b-u3+v2)
      +ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2+sqrt2b-u3+v2),
a70 = -ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2-sqrt2b+2*u2+u3-v2)
      +ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2+sqrt2b+2*u2+u3-v2),
a71 = -ln(u1*u2-u1*v2-u2*u3+2*u2*v2+u3*v1+2*u3*v2-v1*v2-2*v2^2-sqrt2b-u3+v2)
      +ln(u1*u2-u1*v2-u2*u3+2*u2*v2+u3*v1+2*u3*v2-v1*v2-2*v2^2+sqrt2b-u3+v2),
a72 = -ln(u1*u2+2*u1*u3-u1*v2-u2*u3-2*u3^2-u3*v1+2*u3*v2+v1*v2-sqrt2b+u3-v2)
      +ln(u1*u2+2*u1*u3-u1*v2-u2*u3-2*u3^2-u3*v1+2*u3*v2+v1*v2+sqrt2b+u3-v2),
a73 = ln(u1^2*u2^2-2*u1^2*u2*v2+u1^2*v2^2-2*u1*u2^2*u3+2*u1*u2*u3*v1
        +2*u1*u2*u3*v2+2*u1*u2*v1*v2+2*u1*u3*v1*v2-2*u1*v1*v2^2+u2^2*u3^2
	-2*u2*u3^2*v1+2*u2*u3*v1*v2+u3^2*v1^2-2*u3*v1^2*v2+v1^2*v2^2
	-2*u1*u2^2-4*u1*u2*u3+2*u1*u2*v2-2*u2^2*u3+2*u2*u3*v1-2*u2*v1*v2+u2^2),
a74 = -ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2-sqrt3+2*u1+u2-2*v1)
      +ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2+sqrt3+2*u1+u2-2*v1),
a75 = -ln(-u1*u2+2*u1*v1+u1*v2+u2*u3+2*u2*v1-u3*v1-2*v1^2-v1*v2-sqrt3+u2)
      +ln(-u1*u2+2*u1*v1+u1*v2+u2*u3+2*u2*v1-u3*v1-2*v1^2-v1*v2+sqrt3+u2),
a76 = -ln(u1*u2+u1*v2-u2*u3+u3*v1-v1*v2-sqrt3+u2)
      +ln(u1*u2+u1*v2-u2*u3+u3*v1-v1*v2+sqrt3+u2),
a77 = -ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2-sqrt3+u2)
      +ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2+sqrt3+u2),
a78 = -ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2-sqrt3+u2)
      +ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2+sqrt3+u2),
a79 = -ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2-sqrt3+2*u1+3*u2-2*v1)
      +ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2+sqrt3+2*u1+3*u2-2*v1),
a80 = -ln(-u1*u2+u1*v2+u2*u3-u3*v1+v1*v2-sqrt3+u2+2*u3-2*v2)
      +ln(-u1*u2+u1*v2+u2*u3-u3*v1+v1*v2+sqrt3+u2+2*u3-2*v2),
a81 = -ln(-2*u1^2-u1*u2+2*u1*u3+2*u1*v1-u1*v2+u2*u3-u3*v1+v1*v2-sqrt3
         +2*u1+u2-2*v1)
      +ln(-2*u1^2-u1*u2+2*u1*u3+2*u1*v1-u1*v2+u2*u3-u3*v1+v1*v2+sqrt3
         +2*u1+u2-2*v1),
a82 = -ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2-sqrt3+3*u2+2*u3-2*v2)
      +ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2+sqrt3+3*u2+2*u3-2*v2),
a83 = -ln(u1*u2-u1*v2-u2*u3+2*u2*v2+u3*v1+2*u3*v2-v1*v2-2*v2^2-sqrt3+u2)
      +ln(u1*u2-u1*v2-u2*u3+2*u2*v2+u3*v1+2*u3*v2-v1*v2-2*v2^2+sqrt3+u2),
a84 = -ln(u1*u2+2*u1*u3-u1*v2-u2*u3-2*u3^2-u3*v1+2*u3*v2+v1*v2-sqrt3
         +u2+2*u3-2*v2)
      +ln(u1*u2+2*u1*u3-u1*v2-u2*u3-2*u3^2-u3*v1+2*u3*v2+v1*v2+sqrt3
         +u2+2*u3-2*v2),
a85 = -ln(-u1^2*u2^2+2*u1^2*u2*v2-u1^2*v2^2+2*u1*u2^2*u3-2*u1*u2*u3*v1
         -2*u1*u2*u3*v2-2*u1*u2*v1*v2-2*u1*u3*v1*v2+2*u1*v1*v2^2-u2^2*u3^2
	 +2*u2*u3^2*v1-2*u2*u3*v1*v2-u3^2*v1^2+2*u3*v1^2*v2-v1^2*v2^2
	 +u1*u2^2+3*u1*u2*u3+u1*u3*v2-u1*v2^2+u2^2*u3-u2*u3^2-u2*u3*v1
	 +u2*u3*v2+u2*v1*v2+u3^2*v1-2*u3*v1*v2+v1*v2^2-sqrt2b*sqrt3
	 +u2*u3-u2*v2)
      +ln(-u1^2*u2^2+2*u1^2*u2*v2-u1^2*v2^2+2*u1*u2^2*u3-2*u1*u2*u3*v1
         -2*u1*u2*u3*v2-2*u1*u2*v1*v2-2*u1*u3*v1*v2+2*u1*v1*v2^2-u2^2*u3^2
	 +2*u2*u3^2*v1-2*u2*u3*v1*v2-u3^2*v1^2+2*u3*v1^2*v2-v1^2*v2^2
	 +u1*u2^2+3*u1*u2*u3+u1*u3*v2-u1*v2^2+u2^2*u3-u2*u3^2-u2*u3*v1
	 +u2*u3*v2+u2*v1*v2+u3^2*v1-2*u3*v1*v2+v1*v2^2+sqrt2b*sqrt3
	 +u2*u3-u2*v2),
a86 = -ln(-u1*u2+u1*v2-u2*u3+u3*v1-v1*v2-sqrt3+u2)
      +ln(-u1*u2+u1*v2-u2*u3+u3*v1-v1*v2+sqrt3+u2),
a87 = -ln(-u1*u2+u1*v2+u2*u3+u3*v1-v1*v2-sqrt3+u2)
      +ln(-u1*u2+u1*v2+u2*u3+u3*v1-v1*v2+sqrt3+u2),
a88 = -ln(-u1*u2+u1*v2+u2*u3-u3*v1-v1*v2-sqrt3+u2)
      +ln(-u1*u2+u1*v2+u2*u3-u3*v1-v1*v2+sqrt3+u2),
a89 = -ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2-sqrt3+u2)
      +ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2+sqrt3+u2),
a90 = -ln(u1^2*u2-u1^2*v2-2*u1*u2*u3+u1*u3*v1+u1*u3*v2+u1*v1*v2+u2*u3^2
         -u3^2*v1+u3*v1*v2-sqrt1b*sqrt3-2*u1*u2-2*u1*u3+u1*v2-2*u2*u3
	 +u3*v1-v1*v2+u2)
      +ln(u1^2*u2-u1^2*v2-2*u1*u2*u3+u1*u3*v1+u1*u3*v2+u1*v1*v2+u2*u3^2
         -u3^2*v1+u3*v1*v2+sqrt1b*sqrt3-2*u1*u2-2*u1*u3+u1*v2-2*u2*u3
	 +u3*v1-v1*v2+u2),
a91 = -ln(-u1*u2*v1+u1*u2*v2-u1*v1*v2-u1*v2^2+u2*u3*v1-u2*u3*v2-2*u2*v1*v2
          -u3*v1^2-u3*v1*v2+v1^2*v2+v1*v2^2-sqrt1a*sqrt3+2*u1*u2+2*u2^2
	  +2*u2*u3-u2*v1-u2*v2)
      +ln(-u1*u2*v1+u1*u2*v2-u1*v1*v2-u1*v2^2+u2*u3*v1-u2*u3*v2-2*u2*v1*v2
          -u3*v1^2-u3*v1*v2+v1^2*v2+v1*v2^2+sqrt1a*sqrt3+2*u1*u2+2*u2^2
	  +2*u2*u3-u2*v1-u2*v2),
a92 = -ln(-u1^2*u2^2+2*u1^2*u2*v2-u1^2*v2^2+2*u1*u2^2*u3-2*u1*u2*u3*v1
         -2*u1*u2*u3*v2-2*u1*u2*v1*v2-2*u1*u3*v1*v2+2*u1*v1*v2^2-u2^2*u3^2
	 +2*u2*u3^2*v1-2*u2*u3*v1*v2-u3^2*v1^2+2*u3*v1^2*v2-v1^2*v2^2
	 -u1^2*u2+u1^2*v2+u1*u2^2+3*u1*u2*u3+u1*u2*v1-u1*u2*v2+u1*u3*v1
	 -2*u1*v1*v2+u2^2*u3+u2*v1*v2-u3*v1^2+v1^2*v2-sqrt2a*sqrt3
	 +u1*u2-u2*v1)
      +ln(-u1^2*u2^2+2*u1^2*u2*v2-u1^2*v2^2+2*u1*u2^2*u3-2*u1*u2*u3*v1
         -2*u1*u2*u3*v2-2*u1*u2*v1*v2-2*u1*u3*v1*v2+2*u1*v1*v2^2-u2^2*u3^2
	 +2*u2*u3^2*v1-2*u2*u3*v1*v2-u3^2*v1^2+2*u3*v1^2*v2-v1^2*v2^2
	 -u1^2*u2+u1^2*v2+u1*u2^2+3*u1*u2*u3+u1*u2*v1-u1*u2*v2+u1*u3*v1
	 -2*u1*v1*v2+u2^2*u3+u2*v1*v2-u3*v1^2+v1^2*v2+sqrt2a*sqrt3
	 +u1*u2-u2*v1),
a93 = -ln(2*u1^2+u1*u2-2*u1*u3-2*u1*v1+u1*v2-u2*u3+u3*v1-v1*v2+sqrt3+u2)
      +ln(-2*u1^2-u1*u2+2*u1*u3+2*u1*v1-u1*v2+u2*u3-u3*v1+v1*v2+sqrt3-u2)
      -ln(u1*u2+2*u1*u3-u1*v2-u2*u3-2*u3^2-u3*v1+2*u3*v2+v1*v2+sqrt3-u2)
      +ln(-u1*u2-2*u1*u3+u1*v2+u2*u3+2*u3^2+u3*v1-2*u3*v2-v1*v2+sqrt3+u2)
 } :

(* where the square roots are the same as in mAlphabet.txt         *)

sqrt_in_terms_of_uv := {
sqrt1a = sqrt(v1^2 - 4*u2 + 2*v1*v2 + v2^2), 
sqrt1b = sqrt(1 - 2*u1 + u1^2 - 2*u3 - 2*u1*u3 + u3^2), 
sqrt2a = sqrt(u1^2 - 2*u1*v1 + v1^2 + 2*u1^2*u2 - 
        2*u1*v1*u2 + u1^2*u2^2 - 2*u1^2*v2 + 4*u1*v1*v2 - 
        2*v1^2*v2 - 2*u1^2*u2*v2 + 2*u1*v1*u2*v2 + 
        u1^2*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2 - 2*u1*v1*u3 + 
        2*v1^2*u3 - 2*u1*u2*u3 - 2*v1*u2*u3 + 2*u1*v1*u2*u3 - 
        2*u1*u2^2*u3 + 2*u1*v1*v2*u3 - 2*v1^2*v2*u3 + 
        2*u1*u2*v2*u3 + 2*v1*u2*v2*u3 + v1^2*u3^2 - 
        2*v1*u2*u3^2 + u2^2*u3^2), 
sqrt2b = sqrt(u1^2*u2^2 - 2*u1*u2*v2 - 2*u1^2*u2*v2 + 
        2*u1*v1*u2*v2 + v2^2 + 2*u1*v2^2 + u1^2*v2^2 - 
        2*v1*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2 - 2*u1*u2*u3 + 
        2*u1*v1*u2*u3 - 2*u1*u2^2*u3 - 2*v2*u3 - 2*u1*v2*u3 + 
        4*v1*v2*u3 + 2*u1*v1*v2*u3 - 2*v1^2*v2*u3 - 
        2*u2*v2*u3 + 2*u1*u2*v2*u3 + 2*v1*u2*v2*u3 + u3^2 - 
        2*v1*u3^2 + v1^2*u3^2 + 2*u2*u3^2 - 2*v1*u2*u3^2 + 
        u2^2*u3^2), 
sqrt3 = sqrt(u2^2 - 2*u1*u2^2 + u1^2*u2^2 + 
        2*u1*u2*v2 - 2*u1^2*u2*v2 - 2*v1*u2*v2 + 
        2*u1*v1*u2*v2 + u1^2*v2^2 - 2*u1*v1*v2^2 + 
        v1^2*v2^2 - 4*u1*u2*u3 + 2*v1*u2*u3 + 2*u1*v1*u2*u3 - 
        2*u2^2*u3 - 2*u1*u2^2*u3 + 2*u1*v1*v2*u3 - 
        2*v1^2*v2*u3 + 2*u1*u2*v2*u3 + 2*v1*u2*v2*u3 + 
        v1^2*u3^2 - 2*v1*u2*u3^2 + u2^2*u3^2) } :

(* The u_i and v_i are given in terms of the OPE variables by     *)
(* (see also the main text).                                      *)

uv_in_terms_of_OPE_variables := {
u1 = T^2*T2^2/(T^2+1)/(S^2+T^2+T2^2+1),
u2 = F2*S2^2/(F2^2*S^2*S2*T2+F2*S^2*S2^2+F2*S^2*T^2+F2*S^2*T2^2
             +F2*S2^2*T^2+S^2*S2*T2+F2*S^2+F2*S2^2),
u3 = S^2/(T^2+1)/(S^2+T^2+T2^2+1),
u4 = T^2*F2*S^2/(F2^2*S^2*S2*T2+F2*S^2*S2^2+F2*S^2*T^2+F2*S^2*T2^2
                +F2*S2^2*T^2+S^2*S2*T2+F2*S^2+F2*S2^2),
v1 = (T2^2+1)/(S^2+T^2+T2^2+1),
v2 = (F2^2*S^4*S2*T2+F2^2*S^2*S2*T^2*T2+F2*S^4*S2^2+F2*S^4*T2^2
     +2*F2*S^2*S2^2*T^2+F2*S2^2*T^4+S^4*S2*T2+S^2*S2*T^2*T2
     +F2*S^4+2*F2*S^2*S2^2+2*F2*S2^2*T^2+F2*S2^2*T2^2+F2*S2^2)
     /(S^2+T^2+T2^2+1)/(F2^2*S^2*S2*T2+F2*S^2*S2^2+F2*S^2*T^2+F2*S^2*T2^2
		       +F2*S2^2*T^2+S^2*S2*T2+F2*S^2+F2*S2^2),
v3 = (F2*T^4+F2^2*S2*T2+F2*S2^2+2*F2*T^2+F2*T2^2+S2*T2+F2)*S^2
              /(T^2+1)/(F2^2*S^2*S2*T2+F2*S^2*S2^2+F2*S^2*T^2+F2*S^2*T2^2
		       +F2*S2^2*T^2+S^2*S2*T2+F2*S^2+F2*S2^2),
v4 = T^2/(T^2+1) } :

(* The cyclic transformation, u_i -> u_{i+1}, v_i -> v_{i+1},      *)
(* on the a_i letters, written in non-logarithmic form;            *)
(* i.e. it is really the transformation of exp(ai)                 *)

cycle_a_transformation := {
a1 = a2, a2 = a3, a3 = a4, a4 = a1,
a5 = a6, a6 = a7, a7 = a8, a8 = a5,
a9 = a10, a10 = a11, a11 = a12, a12 = a9,
a13 = a14, a14 = a15, a15 = a16, a16 = a13,
a17 = a18, a18 = a19, a19 = a20, a20 = a17,
a21 = a22, a22 = a21,
a23 = a24, a24 = a25, a25 = a26, a26 = a23,
a27 = a28, a28 = a29, a29 = a30, a30 = a27,
a31 = a32, a32 = a33, a33 = a34, a34 = a31,
a35 = a36, a36 = a37, a37 = a38, a38 = a35,
a39 = a40, a40 = a41, a41 = a42, a42 = a39,
a43 = a44, a44 = a43,
a45 = a46, a46 = a45,
a47 = a48, a48 = a49, a49 = a50, a50 = a47,
a51 = a52, a52 = a53, a53 = a54, a54 = a51,
a55 = a56, a56 = a55,
a57 = a60, a58 = a59, a59 = a57, a60 = a58,
a61 = 1/a64, a62 = a63, a63 = 1/a61, a64 = a62,
a65 = a71, a66 = a69, a67 = a72, a68 = a70,
a69 = 1/a67, a70 = a65, a71 = a68, a72 = 1/a66,
a73 = a73,
a74 = a83, a75 = a80, a76 = a87, a77 = 1/a78,
a78 = 1/a77^(1/2)/a88^(1/2)/a93^(1/2),
a79 = a84, a80 = a79, a81 = a82, a82 = a74, a83 = a81,
a84 = a75, a85 = a92, a86 = a86, a87 = 1/a76*a86,
a88 = 1/a77*a78*a86/a88, a89 = 1/a88, a90 = 1/a91, a91 = 1/a90,
a92 = a85, a93 = 1/a77*a86/a88*a89^2 } :

(* The flip transformation, u1 <-> u4, u2 <-> u3, v1 <-> v3        *)
(* on the a_i letters, written in non-logarithmic form.            *)

flip_a_transformation := {
a1 = a4, a2 = a3, a3 = a2, a4 = a1,
a5 = a7, a6 = a6, a7 = a5, a8 = a8,
a9 = a11, a10 = a10, a11 = a9, a12 = a12,
a13 = a20, a14 = a19, a15 = a18, a16 = a17,
a17 = a16, a18 = a15, a19 = a14, a20 = a13,
a21 = a21, a22 = a22,
a23 = a26, a24 = a25, a25 = a24, a26 = a23,
a27 = a34, a28 = a33, a29 = a32, a30 = a31,
a31 = a30, a32 = a29, a33 = a28, a34 = a27,
a35 = a42, a36 = a41, a37 = a40, a38 = a39,
a39 = a38, a40 = a37, a41 = a36, a42 = a35,
a43 = a43, a44 = a44,
a45 = a46, a46 = a45,
a47 = a51, a48 = a54, a49 = a53, a50 = a52,
a51 = a47, a52 = a50, a53 = a49, a54 = a48,
a55 = a55, a56 = a56,
a57 = a59, a58 = a60, a59 = a57, a60 = a58,
a61 = a63, a62 = 1/a64, a63 = a61, a64 = 1/a62,
a65 = a67, a66 = 1/a68, a67 = a65, a68 = 1/a66,
a69 = 1/a71, a70 = a72, a71 = 1/a69, a72 = a70,
a73 = a73,
a74 = a79, a75 = a81, a76 = 1/a76*a86, a77 = 1/a77*a78*a86/a88,
a78 = 1/a88, a79 = a74,
a80 = a83, a81 = a75, a82 = a84, a83 = a80, a84 = a82,
a85 = a85, a86 = a86, a87 = a87,
a88 = 1/a78, a89 = 1/a77^(1/2)/a88^(1/2)/a93^(1/2),
a90 = 1/a91, a91 = 1/a90, a92 = a92, a93 = a77/a86*a88/a89^2 } :

(* The Galois transformation that flips the sign, respectively, of *)
(* sqrt1a, sqrt1b, sqrt2a, sqrt2b, and sqrt3 (parity)              *)
(* on the a_i letters, written in non-logarithmic form.            *)

parity1a_a_transformation := {
a1 = a1, a2 = a2, a3 = a3, a4 = a4, a5 = a5, a6 = a6, a7 = a7, a8 = a8,
a9 = a9, a10 = a10, a11 = a11, a12 = a12, a13 = a13, a14 = a14, a15 = a15,
a16 = a16, a17 = a17, a18 = a18, a19 = a19, a20 = a20, a21 = a21, a22 = a22,
a23 = a23, a24 = a24, a25 = a25, a26 = a26, a27 = a27, a28 = a28, a29 = a29,
a30 = a30, a31 = a31, a32 = a32, a33 = a33, a34 = a34, a35 = a35, a36 = a36,
a37 = a37, a38 = a38, a39 = a39, a40 = a40, a41 = a41, a42 = a42, a43 = a43,
a44 = a44, a45 = a45, a46 = a46, a47 = a47, a48 = a48, a49 = a49, a50 = a50,
a51 = a51, a52 = a52, a53 = a53, a54 = a54, a55 = a55, a56 = a56, a57 = a57,
a58 = a58,
a59 = 1/a59, a60 = 1/a60,
a61 = a61, a62 = a62,
a63 = 1/a63, a64 = 1/a64,
a65 = a65, a66 = a66, a67 = a67, a68 = a68, a69 = a69, a70 = a70, a71 = a71, 
a72 = a72, a73 = a73, a74 = a74, a75 = a75, a76 = a76, a77 = a77, a78 = a78, 
a79 = a79, a80 = a80, a81 = a81, a82 = a82, a83 = a83, a84 = a84, a85 = a85, 
a86 = a86, a87 = a87, a88 = a88, a89 = a89, a90 = a90,
a91 = 1/a91,
a92 = a92, a93 = a93 } :

parity1b_a_transformation := {
a1 = a1, a2 = a2, a3 = a3, a4 = a4, a5 = a5, a6 = a6, a7 = a7, a8 = a8,
a9 = a9, a10 = a10, a11 = a11, a12 = a12, a13 = a13, a14 = a14, a15 = a15,
a16 = a16, a17 = a17, a18 = a18, a19 = a19, a20 = a20, a21 = a21, a22 = a22,
a23 = a23, a24 = a24, a25 = a25, a26 = a26, a27 = a27, a28 = a28, a29 = a29,
a30 = a30, a31 = a31, a32 = a32, a33 = a33, a34 = a34, a35 = a35, a36 = a36,
a37 = a37, a38 = a38, a39 = a39, a40 = a40, a41 = a41, a42 = a42, a43 = a43,
a44 = a44, a45 = a45, a46 = a46, a47 = a47, a48 = a48, a49 = a49, a50 = a50,
a51 = a51, a52 = a52, a53 = a53, a54 = a54, a55 = a55, a56 = a56,
a57 = 1/a57, a58 = 1/a58,
a59 = a59, a60 = a60,
a61 = 1/a61, a62 = 1/a62,
a63 = a63, a64 = a64, a65 = a65, a66 = a66, a67 = a67, a68 = a68, a69 = a69,
a70 = a70, a71 = a71, a72 = a72, a73 = a73, a74 = a74, a75 = a75, a76 = a76,
a77 = a77, a78 = a78, a79 = a79, a80 = a80, a81 = a81, a82 = a82, a83 = a83,
a84 = a84, a85 = a85, a86 = a86, a87 = a87, a88 = a88, a89 = a89,
a90 = 1/a90,
a91 = a91, a92 = a92, a93 = a93 } :

parity2a_a_transformation := {
a1 = a1, a2 = a2, a3 = a3, a4 = a4, a5 = a5, a6 = a6, a7 = a7, a8 = a8,
a9 = a9, a10 = a10, a11 = a11, a12 = a12, a13 = a13, a14 = a14, a15 = a15,
a16 = a16, a17 = a17, a18 = a18, a19 = a19, a20 = a20, a21 = a21, a22 = a22,
a23 = a23, a24 = a24, a25 = a25, a26 = a26, a27 = a27, a28 = a28, a29 = a29,
a30 = a30, a31 = a31, a32 = a32, a33 = a33, a34 = a34, a35 = a35, a36 = a36,
a37 = a37, a38 = a38, a39 = a39, a40 = a40, a41 = a41, a42 = a42, a43 = a43,
a44 = a44, a45 = a45, a46 = a46, a47 = a47, a48 = a48, a49 = a49, a50 = a50,
a51 = a51, a52 = a52, a53 = a53, a54 = a54, a55 = a55, a56 = a56, a57 = a57,
a58 = a58, a59 = a59, a60 = a60, a61 = a61, a62 = a62, a63 = a63, a64 = a64,
a65 = 1/a65, a66 = 1/a66, a67 = 1/a67, a68 = 1/a68,
a69 = a69, a70 = a70, a71 = a71, a72 = a72, a73 = a73, a74 = a74, a75 = a75,
a76 = a76, a77 = a77, a78 = a78, a79 = a79, a80 = a80, a81 = a81, a82 = a82,
a83 = a83, a84 = a84, a85 = a85, a86 = a86, a87 = a87, a88 = a88, a89 = a89,
a90 = a90, a91 = a91,
a92 = 1/a92,
a93 = a93 } :

parity2b_a_transformation := {
a1 = a1, a2 = a2, a3 = a3, a4 = a4, a5 = a5, a6 = a6, a7 = a7, a8 = a8,
a9 = a9, a10 = a10, a11 = a11, a12 = a12, a13 = a13, a14 = a14, a15 = a15,
a16 = a16, a17 = a17, a18 = a18, a19 = a19, a20 = a20, a21 = a21, a22 = a22,
a23 = a23, a24 = a24, a25 = a25, a26 = a26, a27 = a27, a28 = a28, a29 = a29,
a30 = a30, a31 = a31, a32 = a32, a33 = a33, a34 = a34, a35 = a35, a36 = a36,
a37 = a37, a38 = a38, a39 = a39, a40 = a40, a41 = a41, a42 = a42, a43 = a43,
a44 = a44, a45 = a45, a46 = a46, a47 = a47, a48 = a48, a49 = a49, a50 = a50,
a51 = a51, a52 = a52, a53 = a53, a54 = a54, a55 = a55, a56 = a56, a57 = a57,
a58 = a58, a59 = a59, a60 = a60, a61 = a61, a62 = a62, a63 = a63, a64 = a64,
a65 = a65, a66 = a66, a67 = a67, a68 = a68,
a69 = 1/a69, a70 = 1/a70, a71 = 1/a71, a72 = 1/a72,
a73 = a73, a74 = a74, a75 = a75, a76 = a76, a77 = a77, a78 = a78, a79 = a79,
a80 = a80, a81 = a81, a82 = a82, a83 = a83, a84 = a84,
a85 = 1/a85,
a86 = a86, a87 = a87, a88 = a88, a89 = a89, a90 = a90, a91 = a91, a92 = a92,
a93 = a93 } :

parity3_a_transformation := {
a1 = a1, a2 = a2, a3 = a3, a4 = a4, a5 = a5, a6 = a6, a7 = a7, a8 = a8,
a9 = a9, a10 = a10, a11 = a11, a12 = a12, a13 = a13, a14 = a14, a15 = a15,
a16 = a16, a17 = a17, a18 = a18, a19 = a19, a20 = a20, a21 = a21, a22 = a22,
a23 = a23, a24 = a24, a25 = a25, a26 = a26, a27 = a27, a28 = a28, a29 = a29,
a30 = a30, a31 = a31, a32 = a32, a33 = a33, a34 = a34, a35 = a35, a36 = a36,
a37 = a37, a38 = a38, a39 = a39, a40 = a40, a41 = a41, a42 = a42, a43 = a43,
a44 = a44, a45 = a45, a46 = a46, a47 = a47, a48 = a48, a49 = a49, a50 = a50,
a51 = a51, a52 = a52, a53 = a53, a54 = a54, a55 = a55, a56 = a56, a57 = a57,
a58 = a58, a59 = a59, a60 = a60, a61 = a61, a62 = a62, a63 = a63, a64 = a64,
a65 = a65, a66 = a66, a67 = a67, a68 = a68, a69 = a69, a70 = a70, a71 = a71,
a72 = a72, a73 = a73,
a74 = 1/a74, a75 = 1/a75, a76 = 1/a76, a77 = 1/a77, a78 = 1/a78,
a79 = 1/a79, a80 = 1/a80, a81 = 1/a81, a82 = 1/a82, a83 = 1/a83,
a84 = 1/a84, a85 = 1/a85, a86 = 1/a86, a87 = 1/a87, a88 = 1/a88,
a89 = 1/a89, a90 = 1/a90, a91 = 1/a91, a92 = 1/a92, a93 = 1/a93 } :

(* The action of the antipodal self-dual kinematic map on the a_i    *)
(* letters that survive the limit onto the f2 = 1 surface, which is  *)
(* the first 73 letters, a1 to a73, written in NON-LOGARITHMIC form. *)
(* To avoid a lot of square roots, we write the SQUARE of the        *)
(* actual answer on the right-hand side.                             *)

ASD_kinematic_map_SQUARE_a := {
a1 = a1^2*a2*a4/a24/a26, a2 = a1*a2^2*a3/a23/a25,
a3 = a2*a3^2*a4/a24/a26, a4 = a1*a3*a4^2/a23/a25,
a5 = a1*a2*a9^2/a23/a24, a6 = a2*a3*a10^2/a24/a25,
a7 = a3*a4*a11^2/a25/a26, a8 = a1*a4*a12^2/a23/a26,
a9 = a3*a4*a5^2/a23/a24, a10 = a1*a4*a6^2/a24/a25,
a11 = a1*a2*a7^2/a25/a26, a12 = a2*a3*a8^2/a23/a26, 
a13 = a1*a2*a3*a53/a23/a24/a26, a14 = a2*a3*a4*a54/a23/a24/a25,
a15 = a1*a3*a4*a51/a24/a25/a26, a16 = a1*a2*a4*a52/a23/a25/a26,
a17 = a1*a3*a4*a50/a23/a24/a26, a18 = a1*a2*a4*a47/a23/a24/a25,
a19 = a1*a2*a3*a48/a24/a25/a26, a20 = a2*a3*a4*a49/a23/a25/a26,
a21 = a1*a2*a3*a4*a22^2/a23/a24/a25/a26,
a22 = a1*a2*a3*a4*a21^2/a23/a24/a25/a26,
a23 = a1^2*a2*a3^2*a4/a23^2/a24/a26, a24 = a1*a2^2*a3*a4^2/a23/a24^2/a25,
a25 = a1^2*a2*a3^2*a4/a24/a25^2/a26, a26 = a1*a2^2*a3*a4^2/a23/a25/a26^2,
a27 = a2*a3*a1^2*a40^2/a24^2/a23/a26, a28 = a3*a4*a2^2*a41^2/a25^2/a23/a24,
a29 = a4*a1*a3^2*a42^2/a26^2/a24/a25, a30 = a1*a2*a4^2*a39^2/a23^2/a25/a26,
a31 = a3*a4*a1^2*a38^2/a26^2/a23/a24, a32 = a4*a1*a2^2*a35^2/a23^2/a24/a25,
a33 = a1*a2*a3^2*a36^2/a24^2/a25/a26, a34 = a2*a3*a4^2*a37^2/a25^2/a26/a23,
a35 = a4*a1*a3^2*a32^2/a24^2/a26/a23, a36 = a1*a2*a4^2*a33^2/a25^2/a23/a24,
a37 = a2*a3*a1^2*a34^2/a26^2/a24/a25, a38 = a3*a4*a2^2*a31^2/a23^2/a25/a26, 
a39 = a1*a2*a3^2*a30^2/a26^2/a23/a24, a40 = a2*a3*a4^2*a27^2/a23^2/a24/a25,
a41 = a3*a4*a1^2*a28^2/a24^2/a25/a26, a42 = a4*a1*a2^2*a29^2/a25^2/a26/a23,
a43 = a1*a2*a3*a4*a43^2/a23/a24/a25/a26,
a44 = a1*a2*a3*a4*a44^2/a23/a24/a25/a26,
a45 = a2^2*a4^2*a46^2/a23^2/a25^2, a46 = a3^2*a1^2*a45^2/a24^2/a26^2,
a47 = a1*a2*a4*a3^3*a18^4/a24^3/a23/a25/a26,
a48 = a1*a2*a3*a4^3*a19^4/a25^3/a23/a24/a26, 
a49 = a2*a3*a4*a1^3*a20^4/a26^3/a23/a24/a25,
a50 = a1*a3*a4*a2^3*a17^4/a23^3/a24/a25/a26,
a51 = a1*a3*a4*a2^3*a15^4/a25^3/a23/a24/a26,
a52 = a1*a2*a4*a3^3*a16^4/a26^3/a23/a24/a25,
a53 = a1*a2*a3*a4^3*a13^4/a23^3/a24/a25/a26,
a54 = a1^3*a2*a3*a4*a14^4/a24^3/a23/a25/a26,
a55 = a1^2*a2^2*a3^2*a4^2*a56^2/a23^2/a24^2/a25^2/a26^2,
a56 = a1^2*a2^2*a3^2*a4^2*a55^2/a23^2/a24^2/a25^2/a26^2,
a57 = a59*a60*a63/a64, a58 = a59*a60/a63*a64,
a59 = a57*a58*a61*a62, a60 = a57*a58/a61/a62,
a61 = a59/a60/a63/a64, a62 = a59/a60*a63*a64,
a63 = a57*a62/a58/a61, a64 = a58*a62/a57/a61,
a65 = a69*a70*a71*a72, a66 = a69*a70/a71/a72,
a67 = a70*a72/a69/a71, a68 = a70*a71/a69/a72,
a69 = a65/a68*a66/a67, a70 = a65*a66*a67*a68,
a71 = a65*a68/a66/a67, a72 = a65/a68*a67/a66,
a73 = a73^2 * a1^2*a2^2*a3^2*a4^2/a23^2/a24^2/a25^2/a26^2 } :


==> anc/double_coll.txt <==
(**********************************************************************)
(*                                                                    *)
(*  Ancillary file to                                                 *)
(*  "An Antipodal Self-Duality for Four-Point Form Factors"           *)
(*  by L. J. Dixon, O. Gurdogan, Y.-T. Liu, A. McLeod, M. Wilhelm     *)
(*  arXiv:2212.02410                                                  *)
(*                                                                    *)
(*  This file contains the double collinear limits of the 34 letters, *)
(* written in non-logarithmic form in terms of the OPE variables.     *)
(**********************************************************************)

double_coll_limits := {
m1 = T2^2*T^2/(T^2+1)/(S^2+T^2+1),
m2 = S2^2/(S^2*S2^2+S^2*T^2+S2^2*T^2+S^2+S2^2),
m3 = S^2/(T^2+1)/(S^2+T^2+1),
m4 = T^2/(S^2*S2^2+S^2*T^2+S2^2*T^2+S^2+S2^2)*S^2,
m5 = 1/(S^2+T^2+1),
m6 = 1/(S^2+T^2+1)/(S^2*S2^2+S^2*T^2+S2^2*T^2+S^2+S2^2)
   *(S^4*S2^2+2*S^2*S2^2*T^2+S2^2*T^4+S^4+2*S^2*S2^2+2*S2^2*T^2+S2^2), 
m7 = 1/(T^2+1)/(S^2*S2^2+S^2*T^2+S2^2*T^2+S^2+S2^2)*S^2*(T^4+S2^2+2*T^2+1),
m8 = T^2/(T^2+1),
m9 = 1/(S^2+T^2+1)*(S^2+T^2),
m10 = 1/(S^2+T^2+1)/(S^2*S2^2+S^2*T^2+S2^2*T^2+S^2+S2^2)*S^2
   *(S^2*T^2+T^4+2*T^2+1),
m11 = 1/(T^2+1)*S2^2/(S^2*S2^2+S^2*T^2+S2^2*T^2+S^2+S2^2)
   *(S^2*T^2+T^4+2*T^2+1),
m12 = 1/(T^2+1),
m13 = T^2/(T^2+1)/(S^2+T^2+1),
m14 = 1/(S^2+T^2+1)^2/(S^2*S2^2+S^2*T^2+S2^2*T^2+S^2+S2^2)*S^4,
m15 = 1/(T^2+1)/(S^2+T^2+1)*S2^2/(S^2*S2^2+S^2*T^2+S2^2*T^2+S^2+S2^2)^2*S^2
   *(S^2*T^2+T^4+2*T^2+1)^2,
m16 = S^2*S2^2*T^2/(S^2*S2^2+S^2*T^2+S2^2*T^2+S^2+S2^2)/(T^2+1)^2,
m17 = F2^2,
m18 = 1,
m19 = (T^2+1)*(S^2+T^2+1)/S^2,
m20 = 1/T2^2/T^2/(T^2+1)/(S^2+T^2+1)*(S^2*T^2+T^4+2*T^2+1)^2,
m21 = -1/(-S^2*S2^2-S2^2*T^2-S^2-2*S2^2+rt_ST)
   *(S^2*S2^2+S2^2*T^2+S^2+2*S2^2+rt_ST),
m22 = -(S^2*S2^2+2*S^2*T^2+S2^2*T^2+S^2+rt_ST)
      /(-S^2*S2^2-2*S^2*T^2-S2^2*T^2-S^2+rt_ST),
m23 = 1/S2^2*S^2*T^2,
m24 = (-S^2*S2^2-S2^2*T^2-S^2-2*S2^2+rt_ST)
     /(S^2*S2^2+S2^2*T^2+S^2+2*S2^2+rt_ST)
     /(S^2*S2^2+2*S^2*T^2+S2^2*T^2+S^2+rt_ST)
     *(-S^2*S2^2-2*S^2*T^2-S2^2*T^2-S^2+rt_ST),
m25 = S2^2/(T^4+S2^2+2*T^2+1),
m26 = S^2/(S^2*T^2+T^4+2*T^2+1)*T^2,
m27 = S^2/(S^2*T^2+T^4+2*T^2+1)/T2^2/T^2*(T^2+1)^4/(T^4+S2^2+2*T^2+1),
m28 = F2^4,
m29 = 1,
m30 = 1/T2^2*(S^2+T^2+1)^4*S2^2
     /(S^4*S2^2+2*S^2*S2^2*T^2+S2^2*T^4+S^4+2*S^2*S2^2+2*S2^2*T^2+S2^2)
     /(S^2+T^2)*S^2/(S^2*T^2+T^4+2*T^2+1),
m31 = 1/T2^2*(S^2+T^2+1)^4*S2^2
   /(S^4*S2^2+2*S^2*S2^2*T^2+S2^2*T^4+S^4+2*S^2*S2^2+2*S2^2*T^2+S2^2),
m32 = 1/T2^2*(S^2+T^2+1)^4*S2^2/(S^2+T^2)/S^2/(S^2*T^2+T^4+2*T^2+1),
m33 = F2^2, m34 = F2^4 } :

(* where                                                       *)

rt_ST := sqrt((S^2*S2^2+S2^2*T^2+2*S*S2*T+S^2)
             *(S^2*S2^2+S2^2*T^2-2*S*S2*T+S^2)) :

(* Another form for the double collinear limits of the 34 letters    *)
(* written in non-logarithmic form in terms of a set of letters x_i  *)

double_coll_limits_x := {
m1 = T2^2*x1^2/x2/x3, m2 = x4^2/x5, m3 = x6^2/x2/x3, m4 = x1^2/x5*x6^2,
m5 = 1/x3, m6 = 1/x3/x5*x7, m7 = 1/x2/x5*x6^2*x8, m8 = x1^2/x2,
m9 = 1/x3*x9, m10 = 1/x3/x5*x6^2*x10, m11 = 1/x2*x4^2/x5*x10, m12 = 1/x2,
m13 = x1^2/x2/x3, m14 = 1/x3^2/x5*x6^4,
m15 = 1/x2/x3*x4^2/x5^2*x6^2*x10^2, m16 = x6^2*x4^2*x1^2/x5/x2^2,
m17 = x27^2, m18 = 1,
m19 = x2*x3/x6^2, m20 = 1/T2^2/x1^2/x2/x3*x10^2, m21 = x30, m22 = x31,
m23 = 1/x4^2*x6^2*x1^2, m24 = 1/x30/x31,
m25 = x4^2/x8, m26 = x6^2/x10*x1^2, m27 = x6^2/x10/T2^2/x1^2*x2^4/x8,
m28 = x27^4, m29 = 1, 
m30 = 1/T2^2*x3^4*x4^2/x7/x9*x6^2/x10, m31 = 1/T2^2*x3^4*x4^2/x7,
m32 = 1/T2^2*x3^4*x4^2/x9/x6^2/x10,
m33 = x27^2, m34 = x27^4 } :

(* When we apply this substitution to our symbol R42_symb,     *)
(* only six letters survive: x1, x2, x3, x6, x10.              *)
(* They are related to the "standard" 3-point form factor      *)
(* alphabet by:                                                *)

abcdef_to_x := {
a = x6^2/x1^2, b = x1^2/x6^2*x3^2, c = 1/x6^2*x2^2/x1^2,
d = x10/x6^2, e = 1/x1^2, f = x9 } :

(* We can also write the {a,b,c,d,e,f} alphabet in terms of the *)
(* OPE variables S,T                                            *)

abcdef_to_ST := [
a = S^2/T^2, b = T^2/S^2*(S^2+T^2+1)^2, c = 1/S^2*(T^2+1)^2/T^2,
d = (S^2*T^2+T^4+2*T^2+1)/S^2, e = 1/T^2, f = S^2+T^2 } :

(* We find perfect agreement between the double collinear limit of R42 *)
(* and the two-loop 3-point form factor remainder R32,                 *)
(* whose symbol in the {a,b,c,d,e,f}  alphabet is:                     *)

R32_symb := -SB(b,f,b,f)-2*SB(b,b,f,f)-SB(b,f,c,d)-SB(b,c,f,d)-SB(b,c,d,f)
-SB(c,b,f,d)-SB(c,b,d,f)-SB(c,d,b,f)-SB(b,f,c,e)-SB(b,c,f,e)-SB(b,c,e,f)
-SB(c,b,f,e)-SB(c,b,e,f)-SB(c,e,b,f)-SB(a,f,a,f)-2*SB(a,a,f,f)-SB(b,d,c,d)
-2*SB(b,c,d,d)-2*SB(c,b,d,d)-SB(c,d,b,d)-SB(b,d,c,e)-SB(b,c,d,e)-SB(b,c,e,d)
-SB(c,b,d,e)-SB(c,b,e,d)-SB(c,e,b,d)-SB(a,e,c,d)-SB(a,c,e,d)-SB(a,c,d,e)
-SB(c,a,e,d)-SB(c,a,d,e)-SB(c,d,a,e)-SB(b,d,b,d)-2*SB(b,b,d,d)-SB(b,d,b,f)
-2*SB(b,b,d,f)-2*SB(b,b,f,d)-SB(b,f,b,d)-SB(a,f,c,e)-SB(a,c,f,e)-SB(a,c,e,f)
-SB(c,a,f,e)-SB(c,a,e,f)-SB(c,e,a,f)-SB(a,f,b,d)-SB(a,b,f,d)-SB(a,b,d,f)
-SB(b,a,f,d)-SB(b,a,d,f)-SB(b,d,a,f)-SB(a,f,b,f)-2*SB(a,b,f,f)-2*SB(b,a,f,f)
-SB(b,f,a,f)-SB(a,f,c,d)-SB(a,c,f,d)-SB(a,c,d,f)-SB(c,a,f,d)-SB(c,a,d,f)
-SB(c,d,a,f)-SB(a,e,a,e)-2*SB(a,a,e,e)-SB(c,e,c,e)-2*SB(c,c,e,e)-SB(a,e,c,e)
-2*SB(a,c,e,e)-2*SB(c,a,e,e)-SB(c,e,a,e)-SB(a,e,b,f)-SB(a,b,e,f)-SB(a,b,f,e)
-SB(b,a,e,f)-SB(b,a,f,e)-SB(b,f,a,e)-SB(a,e,b,d)-SB(a,b,e,d)-SB(a,b,d,e)
-SB(b,a,e,d)-SB(b,a,d,e)-SB(b,d,a,e)-SB(a,e,a,f)-2*SB(a,a,e,f)-2*SB(a,a,f,e)
-SB(a,f,a,e)+2*SB(a,a,a,e)+2*SB(a,a,a,f)+2*SB(b,b,b,d)+2*SB(b,b,b,f)
+2*SB(c,c,c,d)+2*SB(c,c,c,e)+4*SB(b,d,d,d)+4*SB(c,d,d,d)+4*SB(c,e,e,e)
+4*SB(a,e,e,e)+4*SB(a,f,f,f)+4*SB(b,f,f,f)-SB(c,d,c,e)-2*SB(c,c,d,e)
-2*SB(c,c,e,d)-SB(c,e,c,d)-SB(c,d,c,d)-2*SB(c,c,d,d) :


==> anc/light_like.txt <==
(**********************************************************************)
(*                                                                    *)
(*  Ancillary file to                                                 *)
(*  "An Antipodal Self-Duality for Four-Point Form Factors"           *)
(*  by L. J. Dixon, O. Gurdogan, Y.-T. Liu, A. McLeod, M. Wilhelm     *)
(*  arXiv:2212.02410                                                  *)
(*                                                                    *)
(*  This file contains the light-like limits of the 34 letters,       *)
(* written in non-logarithmic form in terms of the OPE variables.     *)
(**********************************************************************)

light_like_limits_ab := {
m1 = b1, m2 = b5, m3 = b1/a1, m4 = b5/a2,
m5 = b3, m6 = b10,
m7 = a3*a4*a5*b1*b5/a1/a2/a6/b3, m8 = a4*a5*b1*b5/a1/a2/a6/b10,
m9 = b3, m10 = b10, m11 = a3*a4*a5*b1*b5/a1/a2/a6/b3,
m12 = a4*a5*b1*b5/a1/a2/a6/b10, m13 = a4*a5*b1*b3*b5/a1/a2/a6/b10,
m14 = b3*b10, m15 = a3*a4*a5*b1*b5*b10/a1/a2/a6/b3,
m16 = a3*a4^2*a5^2*b1^2*b5^2/a1^2/a2^2/a6^2/b3/b10,
m17 = a8*a9, m18 = a7/a8*a9,
m19 = a1/a4^2/b1, m20 = a4^2*b1/a1^2, m21 = a5^2*b5/a2^2, m22 = a2/a5^2/b5,
m23 = 1/a3, m24 = a3,
m25 = a9, m26 = a8/a7, m27 = a8*a9,
m28 = a8^2, m29 = a9^2,
m30 = a8*a9, m31 = a8, m32 = a7*a9,
m33 = a7, m34 = a8^2*a9^2 } :

(* The light-like symbol is given in 2209.06816 by              *)
(* Yuanhong Guo, Lei Wang, and Gang Yang.                       *)
(* It has a 9 letter alphabet, which in terms of                *)
(* u1, u2, u3, v1, v2 (which are all large in this limit) is:   *)

light_like_alphabet := {
a1 = ln(u1)-ln(u3),
a2 = ln(u2)-ln(u2-v1-v2),
a3 = ln(v1)+ln(u1+v2-u3)-ln(v2)-ln(u1-v1-u3),
a4 = ln(u1-u3)-ln(u3),
a5 = ln(v1+v2)-ln(u2-v1-v2),
a6 = ln(u1-u3)+ln(v1+v2)-ln(v2)-ln(u1-v1-u3),
a7 = ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2-rtLL)
    -ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2+rtLL)
+ln(-u1*u2+u1*v2+u2*u3-u3*v1+v1*v2-rtLL)
-ln(-u1*u2+u1*v2+u2*u3-u3*v1+v1*v2+rtLL)
-ln(-u1*u2+u1*v2+u2*u3-u3*v1-v1*v2-rtLL)
+ln(-u1*u2+u1*v2+u2*u3-u3*v1-v1*v2+rtLL)
-ln(u1*u2-2*u1*v1-u1*v2-u2*u3-2*u2*v1+u3*v1+2*v1^2+v1*v2-rtLL)
+ln(u1*u2-2*u1*v1-u1*v2-u2*u3-2*u2*v1+u3*v1+2*v1^2+v1*v2+rtLL),
a8 = -ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2+rtLL)
     +ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2-rtLL)
     -ln(-u1*u2+u1*v2+u2*u3-u3*v1+v1*v2+rtLL)
     +ln(-u1*u2+u1*v2+u2*u3-u3*v1+v1*v2-rtLL),
a9 = -ln(-u1*u2+u1*v2+u2*u3+u3*v1-v1*v2+rtLL)
     +ln(-u1*u2+u1*v2+u2*u3+u3*v1-v1*v2-rtLL) } :

(* where                                                         *)

rtLL := sqrt(u1^2*u2^2-2*u1^2*u2*v2+u1^2*v2^2-2*u1*u2^2*u3+2*u1*u2*u3*v1
+2*u1*u2*u3*v2+2*u1*u2*v1*v2+2*u1*u3*v1*v2-2*u1*v1*v2^2+u2^2*u3^2
-2*u2*u3^2*v1+2*u2*u3*v1*v2+u3^2*v1^2-2*u3*v1^2*v2+v1^2*v2^2):

(* In the light-like limit of the 34 letters, we also find in general *)
(* 4 extra letters, b1, b3, b5, b10 (the numbering is because the     *)
(* 113 letter alphabet gives rise to even more light-like letters).   *)

light_like_extra_letters := {
b1 = ln(u1), b3 = ln(v1), b5 = ln(u2), b10 = ln(v2) } :

(* When we apply the substitution "light_like_limits_ab"            *)
(* to our symbol R42_symb, only the nine letters a1,...,a9 survive, *)
(* and the result is given below.                                   *)
(* This result agrees with the ancillary file of 2209.06816, where  *)
(* their letters {1,2,...,8,9} --> our letters {a1,a2,...,a8,a9}.   *)

R42_lightlike :=
1/2*SB(a1,a8,a7,a3)-1/2*SB(a1,a9,a7,a1)+1/2*SB(a3,a7,a8,a1)+1/2*SB(
a3,a7,a8,a2)+1/2*SB(a2,a8,a7,a3)+1/2*SB(a2,a9,a7,a1)-1/2*SB(a1,a7,a9,a1)+1/2*SB
(a1,a7,a9,a2)-2*SB(a4,a2,a7,a7)+SB(a4,a2,a8,a7)-SB(a4,a2,a9,a7)+SB(a4,a3,a7,a7)
+SB(a3,a5,a7,a7)-SB(a3,a6,a7,a7)+3*SB(a6,a5,a1,a2)-3*SB(a6,a5,a1,a3)-3/2*SB(a6,
a1,a2,a1)+3/2*SB(a6,a1,a2,a3)+3/2*SB(a6,a1,a3,a1)-SB(a6,a1,a3,a3)+2*SB(a4,a6,a1
,a1)+2*SB(a4,a6,a2,a2)+1/2*SB(a5,a1,a1,a2)-1/2*SB(a5,a1,a1,a3)-SB(a5,a1,a1,a4)-
SB(a5,a1,a1,a5)+SB(a5,a1,a1,a6)-1/2*SB(a3,a1,a1,a4)-1/2*SB(a3,a1,a1,a5)+1/2*SB(
a3,a1,a1,a6)-1/2*SB(a3,a1,a2,a4)-1/2*SB(a3,a1,a2,a5)+1/2*SB(a3,a1,a2,a6)-1/2*SB
(a3,a2,a1,a4)-1/2*SB(a3,a2,a1,a5)+1/2*SB(a3,a2,a1,a6)-1/2*SB(a3,a2,a2,a4)-1/2*
SB(a3,a2,a2,a5)+1/2*SB(a3,a2,a2,a6)-SB(a3,a4,a1,a1)-SB(a3,a4,a1,a2)-SB(a3,a4,a2
,a1)-SB(a3,a4,a2,a2)-SB(a3,a5,a1,a1)-SB(a3,a5,a1,a2)-1/2*SB(a6,a1,a1,a2)+1/2*SB
(a6,a1,a1,a3)+SB(a6,a1,a1,a4)+SB(a6,a1,a1,a5)-SB(a6,a1,a1,a6)-SB(a6,a1,a2,a2)+1
/2*SB(a6,a1,a3,a2)-SB(a6,a2,a1,a1)-1/2*SB(a6,a2,a2,a1)+1/2*SB(a6,a2,a2,a3)+SB(
a6,a2,a2,a4)+SB(a6,a2,a2,a5)-SB(a6,a2,a2,a6)+1/2*SB(a6,a2,a3,a1)+SB(a6,a3,a1,a1
)+SB(a6,a3,a1,a2)+5/2*SB(a1,a4,a1,a2)-5/2*SB(a1,a4,a1,a3)-5*SB(a1,a4,a1,a4)-5*
SB(a1,a4,a1,a5)+5*SB(a1,a4,a1,a6)+SB(a1,a4,a2,a2)-5/2*SB(a1,a4,a3,a2)+1/2*SB(a1
,a5,a1,a2)-1/2*SB(a1,a5,a1,a3)-SB(a1,a5,a1,a4)-SB(a1,a5,a1,a5)+SB(a1,a5,a1,a6)+
SB(a1,a5,a2,a2)-1/2*SB(a1,a5,a3,a2)-1/2*SB(a1,a6,a1,a2)+1/2*SB(a1,a6,a1,a3)+SB(
a1,a6,a1,a4)+SB(a1,a6,a1,a5)-SB(a1,a6,a1,a6)-SB(a1,a6,a2,a2)+1/2*SB(a1,a6,a3,a2
)+1/2*SB(a2,a1,a1,a4)+1/2*SB(a2,a1,a1,a5)-1/2*SB(a2,a1,a1,a6)+1/2*SB(a2,a1,a2,
a4)+1/2*SB(a2,a1,a2,a5)-1/2*SB(a2,a1,a2,a6)-SB(a2,a1,a3,a4)-SB(a2,a1,a3,a5)+SB(
a2,a1,a3,a6)-SB(a2,a1,a4,a3)-SB(a2,a1,a5,a3)+SB(a2,a1,a6,a3)-1/2*SB(a2,a3,a1,a4
)-1/2*SB(a2,a3,a1,a5)+1/2*SB(a2,a3,a1,a6)-1/2*SB(a2,a3,a2,a4)-1/2*SB(a2,a3,a2,
a5)+1/2*SB(a2,a3,a2,a6)+SB(a5,a1,a2,a2)-1/2*SB(a5,a1,a3,a2)+SB(a5,a2,a1,a1)+1/2
*SB(a5,a2,a2,a1)-1/2*SB(a5,a2,a2,a3)-SB(a5,a2,a2,a4)-SB(a5,a2,a2,a5)+SB(a5,a2,
a2,a6)-1/2*SB(a5,a2,a3,a1)-SB(a5,a3,a1,a1)-SB(a5,a3,a1,a2)-SB(a5,a3,a2,a1)-SB(
a5,a3,a2,a2)-2*SB(a5,a4,a1,a1)-2*SB(a5,a4,a2,a2)-2*SB(a5,a5,a1,a1)-2*SB(a5,a5,
a2,a2)+2*SB(a5,a6,a1,a1)+2*SB(a5,a6,a2,a2)+1/2*SB(a1,a2,a1,a4)+1/2*SB(a1,a2,a1,
a5)-1/2*SB(a1,a2,a1,a6)+1/2*SB(a1,a2,a2,a4)+1/2*SB(a1,a2,a2,a5)-1/2*SB(a1,a2,a2
,a6)-SB(a1,a2,a3,a4)-SB(a1,a2,a3,a5)+SB(a2,a4,a1,a1)+1/2*SB(a2,a4,a2,a1)-1/2*SB
(a2,a4,a2,a3)-SB(a2,a4,a2,a4)-SB(a2,a4,a2,a5)+SB(a2,a4,a2,a6)-1/2*SB(a2,a4,a3,
a1)+SB(a2,a5,a1,a1)+5/2*SB(a2,a5,a2,a1)+2*SB(a2,a5,a2,a2)-5/2*SB(a2,a5,a2,a3)-5
*SB(a2,a5,a2,a4)-5*SB(a2,a5,a2,a5)+5*SB(a2,a5,a2,a6)-5/2*SB(a2,a5,a3,a1)-SB(a2,
a6,a1,a1)-1/2*SB(a2,a6,a2,a1)+1/2*SB(a2,a6,a2,a3)+SB(a2,a6,a2,a4)+SB(a2,a6,a2,
a5)-SB(a2,a6,a2,a6)+1/2*SB(a2,a6,a3,a1)-2*SB(a6,a5,a7,a7)-2*SB(a5,a6,a7,a7)-1/2
*SB(a5,a7,a7,a1)-SB(a5,a7,a7,a2)+1/2*SB(a5,a7,a7,a3)+SB(a5,a7,a7,a4)+SB(a5,a7,
a7,a5)-SB(a5,a7,a7,a6)+1/2*SB(a5,a7,a8,a1)+1/2*SB(a5,a7,a8,a2)+1/2*SB(a5,a7,a9,
a1)-1/2*SB(a5,a7,a9,a2)+SB(a6,a1,a7,a7)-SB(a6,a1,a8,a7)-SB(a6,a1,a9,a7)+2*SB(a6
,a2,a7,a7)-SB(a6,a2,a8,a7)+SB(a6,a2,a9,a7)+SB(a5,a3,a7,a7)+2*SB(a5,a4,a7,a7)-1/
2*SB(a4,a7,a7,a1)-SB(a4,a7,a7,a2)+1/2*SB(a4,a7,a7,a3)+SB(a4,a7,a7,a4)+SB(a4,a7,
a7,a5)-SB(a4,a7,a7,a6)+1/2*SB(a4,a7,a8,a1)+1/2*SB(a4,a7,a8,a2)+1/2*SB(a4,a7,a9,
a1)-1/2*SB(a4,a7,a9,a2)-SB(a5,a1,a7,a7)+SB(a5,a1,a8,a7)+SB(a5,a1,a9,a7)-2*SB(a5
,a2,a7,a7)+SB(a5,a2,a8,a7)-SB(a5,a2,a9,a7)+2*SB(a4,a4,a7,a7)+2*SB(a4,a5,a7,a7)-
SB(a4,a1,a7,a7)+SB(a4,a1,a8,a7)+SB(a4,a1,a9,a7)+2*SB(a5,a5,a7,a7)-2*SB(a4,a6,a7
,a7)+1/2*SB(a1,a9,a8,a2)+SB(a2,a1,a7,a7)-SB(a2,a3,a7,a7)-SB(a1,a4,a7,a7)-SB(a1,
a4,a8,a7)-SB(a1,a4,a9,a7)-SB(a1,a5,a7,a7)+SB(a1,a5,a8,a7)+SB(a1,a5,a9,a7)+SB(a1
,a6,a7,a7)-SB(a1,a6,a8,a7)-SB(a1,a6,a9,a7)+1/2*SB(a1,a7,a7,a2)-1/2*SB(a1,a7,a7,
a3)-1/2*SB(a1,a7,a7,a4)-1/2*SB(a1,a7,a7,a5)+1/2*SB(a1,a7,a7,a6)-1/2*SB(a1,a8,a7
,a2)+1/2*SB(a1,a8,a7,a4)+1/2*SB(a1,a8,a7,a5)-1/2*SB(a1,a8,a7,a6)+1/2*SB(a1,a8,
a9,a1)-1/2*SB(a1,a8,a9,a2)-1/2*SB(a1,a9,a7,a2)+1/2*SB(a1,a9,a7,a4)+1/2*SB(a1,a9
,a7,a5)-1/2*SB(a1,a9,a7,a6)+SB(a1,a2,a7,a7)+2*SB(a6,a6,a7,a7)+1/2*SB(a6,a7,a7,
a1)+SB(a6,a7,a7,a2)-1/2*SB(a6,a7,a7,a3)-SB(a6,a7,a7,a4)-SB(a6,a7,a7,a5)+SB(a6,
a7,a7,a6)-1/2*SB(a6,a7,a8,a1)-1/2*SB(a6,a7,a8,a2)-1/2*SB(a6,a7,a9,a1)+1/2*SB(a6
,a7,a9,a2)-SB(a6,a3,a7,a7)-2*SB(a6,a4,a7,a7)-SB(a1,a3,a7,a7)-1/2*SB(a3,a7,a7,a1
)-1/2*SB(a3,a7,a7,a2)+1/2*SB(a3,a7,a7,a4)+1/2*SB(a3,a7,a7,a5)-1/2*SB(a3,a7,a7,
a6)+SB(a3,a4,a7,a7)+2*SB(a2,a6,a7,a7)-SB(a2,a6,a8,a7)+SB(a2,a6,a9,a7)+1/2*SB(a2
,a7,a7,a1)+SB(a2,a7,a7,a2)-1/2*SB(a2,a7,a7,a3)-SB(a2,a7,a7,a4)-SB(a2,a7,a7,a5)+
SB(a2,a7,a7,a6)-1/2*SB(a2,a7,a8,a1)-1/2*SB(a2,a7,a8,a2)-1/2*SB(a2,a7,a9,a1)+1/2
*SB(a2,a7,a9,a2)-1/2*SB(a2,a8,a7,a2)+1/2*SB(a2,a8,a7,a4)+1/2*SB(a2,a8,a7,a5)-1/
2*SB(a2,a8,a7,a6)+1/2*SB(a2,a8,a9,a1)-1/2*SB(a2,a8,a9,a2)+1/2*SB(a2,a9,a7,a2)-1
/2*SB(a2,a9,a7,a4)-1/2*SB(a2,a9,a7,a5)+1/2*SB(a2,a9,a7,a6)-1/2*SB(a2,a9,a8,a1)-
1/2*SB(a2,a9,a8,a2)-SB(a3,a1,a7,a7)-3/2*SB(a4,a1,a3,a1)+SB(a6,a3,a2,a1)+SB(a6,
a3,a2,a2)+2*SB(a6,a4,a1,a1)+2*SB(a6,a4,a2,a2)+2*SB(a6,a5,a1,a1)+2*SB(a6,a5,a2,
a2)-2*SB(a6,a6,a1,a1)-2*SB(a6,a6,a2,a2)+SB(a1,a2,a3,a6)-SB(a1,a2,a4,a3)-SB(a1,
a2,a5,a3)+SB(a1,a2,a6,a3)-1/2*SB(a1,a3,a1,a4)-1/2*SB(a1,a3,a1,a5)+1/2*SB(a1,a3,
a1,a6)-1/2*SB(a1,a3,a2,a4)-1/2*SB(a1,a3,a2,a5)+1/2*SB(a1,a3,a2,a6)+2*SB(a1,a4,
a1,a1)-SB(a3,a5,a2,a1)-SB(a3,a5,a2,a2)+SB(a3,a6,a1,a1)+SB(a3,a6,a1,a2)+SB(a3,a6
,a2,a1)+SB(a3,a6,a2,a2)+1/2*SB(a4,a1,a1,a2)-1/2*SB(a4,a1,a1,a3)-SB(a4,a1,a1,a4)
-SB(a4,a1,a1,a5)+SB(a4,a1,a1,a6)+SB(a4,a1,a2,a2)-1/2*SB(a4,a1,a3,a2)+SB(a4,a2,
a1,a1)+1/2*SB(a4,a2,a2,a1)-1/2*SB(a4,a2,a2,a3)-SB(a4,a2,a2,a4)-SB(a4,a2,a2,a5)+
SB(a4,a2,a2,a6)-1/2*SB(a4,a2,a3,a1)-SB(a4,a3,a1,a1)-SB(a4,a3,a1,a2)-SB(a4,a3,a2
,a1)-SB(a4,a3,a2,a2)-2*SB(a4,a4,a1,a1)-2*SB(a4,a4,a2,a2)-2*SB(a4,a5,a1,a1)-2*SB
(a4,a5,a2,a2)+6*SB(a5,a2,a5,a5)-6*SB(a5,a2,a5,a6)-3*SB(a5,a2,a5,a1)-3*SB(a5,a2,
a4,a2)+3*SB(a5,a2,a4,a3)+6*SB(a5,a2,a4,a4)+6*SB(a5,a2,a4,a5)-6*SB(a5,a2,a4,a6)+
3*SB(a5,a2,a3,a4)+3*SB(a5,a2,a3,a5)-3*SB(a5,a2,a3,a6)-3*SB(a5,a2,a4,a1)-3/2*SB(
a5,a2,a3,a2)+SB(a5,a2,a3,a3)+3/2*SB(a5,a2,a1,a2)-3/2*SB(a5,a2,a1,a3)-3*SB(a5,a2
,a1,a4)-3*SB(a5,a2,a1,a5)+3*SB(a5,a2,a1,a6)-6*SB(a5,a1,a6,a4)-6*SB(a5,a1,a6,a5)
+6*SB(a5,a1,a6,a6)+3*SB(a5,a1,a6,a2)-3*SB(a5,a1,a6,a3)+3*SB(a5,a1,a5,a3)+6*SB(
a5,a1,a5,a4)+6*SB(a5,a1,a5,a5)-6*SB(a5,a1,a5,a6)+3*SB(a5,a1,a6,a1)+6*SB(a5,a1,
a4,a4)+6*SB(a5,a1,a4,a5)-6*SB(a5,a1,a4,a6)-3*SB(a5,a1,a5,a1)-3*SB(a5,a1,a5,a2)-
3*SB(a5,a1,a4,a1)-3*SB(a5,a1,a4,a2)+3*SB(a5,a1,a4,a3)+3*SB(a5,a1,a3,a4)+3*SB(a5
,a1,a3,a5)-3*SB(a5,a1,a3,a6)-3/2*SB(a5,a1,a3,a1)+SB(a5,a1,a3,a3)-3/2*SB(a5,a1,
a2,a3)-3*SB(a5,a1,a2,a4)-3*SB(a5,a1,a2,a5)+3*SB(a5,a1,a2,a6)+3/2*SB(a5,a1,a2,a1
)-6*SB(a4,a6,a6,a3)-12*SB(a4,a6,a6,a4)-12*SB(a4,a6,a6,a5)+12*SB(a4,a6,a6,a6)+12
*SB(a4,a6,a5,a5)-12*SB(a4,a6,a5,a6)+6*SB(a4,a6,a6,a1)+6*SB(a4,a6,a6,a2)-6*SB(a4
,a6,a5,a2)+6*SB(a4,a6,a5,a3)+12*SB(a4,a6,a5,a4)+12*SB(a4,a6,a4,a5)-12*SB(a4,a6,
a4,a6)-6*SB(a4,a6,a5,a1)-6*SB(a4,a6,a4,a1)-6*SB(a4,a6,a4,a2)+6*SB(a4,a6,a4,a3)+
12*SB(a4,a6,a4,a4)+6*SB(a4,a6,a3,a4)+6*SB(a4,a6,a3,a5)-6*SB(a4,a6,a3,a6)-3*SB(
a4,a6,a3,a2)+2*SB(a4,a6,a3,a3)-6*SB(a4,a6,a2,a4)-6*SB(a4,a6,a2,a5)+6*SB(a4,a6,
a2,a6)-3*SB(a4,a6,a3,a1)+3*SB(a4,a6,a2,a1)-3*SB(a4,a6,a2,a3)+6*SB(a4,a6,a1,a6)-
6*SB(a4,a6,a1,a5)+3*SB(a4,a6,a1,a2)-3*SB(a4,a6,a1,a3)-6*SB(a4,a6,a1,a4)+6*SB(a4
,a5,a6,a3)+12*SB(a4,a5,a6,a4)+12*SB(a4,a5,a6,a5)-12*SB(a4,a5,a6,a6)-6*SB(a4,a5,
a6,a1)-6*SB(a4,a5,a6,a2)+6*SB(a4,a5,a5,a1)+6*SB(a4,a5,a5,a2)-6*SB(a4,a5,a5,a3)-
12*SB(a4,a5,a5,a4)-12*SB(a4,a5,a5,a5)+12*SB(a4,a5,a5,a6)-12*SB(a4,a5,a4,a4)-12*
SB(a4,a5,a4,a5)+12*SB(a4,a5,a4,a6)+6*SB(a4,a5,a4,a1)+6*SB(a4,a5,a4,a2)-6*SB(a4,
a5,a4,a3)+3*SB(a4,a5,a3,a1)+3*SB(a4,a5,a3,a2)-2*SB(a4,a5,a3,a3)-6*SB(a4,a5,a3,
a4)-6*SB(a4,a5,a3,a5)+6*SB(a4,a5,a3,a6)+6*SB(a4,a5,a2,a4)+6*SB(a4,a5,a2,a5)-6*
SB(a4,a5,a2,a6)-3*SB(a4,a5,a2,a1)+3*SB(a4,a5,a2,a3)+3*SB(a4,a5,a1,a3)+6*SB(a4,
a5,a1,a4)+6*SB(a4,a5,a1,a5)-6*SB(a4,a5,a1,a6)-3*SB(a4,a5,a1,a2)+12*SB(a4,a4,a6,
a5)-12*SB(a4,a4,a6,a6)-6*SB(a4,a4,a6,a1)-6*SB(a4,a4,a6,a2)+6*SB(a4,a4,a6,a3)+12
*SB(a4,a4,a6,a4)+12*SB(a4,a4,a5,a6)+6*SB(a4,a4,a5,a1)+6*SB(a4,a4,a5,a2)-6*SB(a4
,a4,a5,a3)-12*SB(a4,a4,a5,a4)-12*SB(a4,a4,a5,a5)+6*SB(a4,a4,a4,a2)-6*SB(a4,a4,
a4,a3)-12*SB(a4,a4,a4,a4)-12*SB(a4,a4,a4,a5)+12*SB(a4,a4,a4,a6)-SB(a3,a2,a7,a7)
-2*SB(a2,a4,a7,a7)+SB(a2,a4,a8,a7)-SB(a2,a4,a9,a7)-SB(a2,a5,a8,a7)+SB(a2,a5,a9,
a7)+1/2*SB(a1,a9,a8,a1)-3*SB(a6,a1,a4,a3)-6*SB(a6,a1,a4,a4)-6*SB(a6,a1,a4,a5)-3
*SB(a6,a1,a3,a4)-3*SB(a6,a1,a3,a5)+3*SB(a6,a1,a3,a6)-3*SB(a6,a1,a2,a6)+3*SB(a6,
a1,a2,a4)+3*SB(a6,a1,a2,a5)+12*SB(a5,a6,a6,a6)+6*SB(a5,a6,a6,a1)+6*SB(a5,a6,a6,
a2)-6*SB(a5,a6,a6,a3)-12*SB(a5,a6,a6,a4)-12*SB(a5,a6,a6,a5)-6*SB(a5,a6,a5,a1)-6
*SB(a5,a6,a5,a2)+6*SB(a5,a6,a5,a3)+12*SB(a5,a6,a5,a4)+12*SB(a5,a6,a5,a5)-12*SB(
a5,a6,a5,a6)-12*SB(a5,a6,a4,a6)-6*SB(a5,a6,a4,a1)-6*SB(a5,a6,a4,a2)+6*SB(a5,a6,
a4,a3)+12*SB(a5,a6,a4,a4)+12*SB(a5,a6,a4,a5)-3*SB(a5,a6,a3,a2)+2*SB(a5,a6,a3,a3
)+6*SB(a5,a6,a3,a4)+6*SB(a5,a6,a3,a5)-6*SB(a5,a6,a3,a6)-3*SB(a5,a6,a2,a3)-6*SB(
a5,a6,a2,a4)-6*SB(a5,a6,a2,a5)+6*SB(a5,a6,a2,a6)-3*SB(a5,a6,a3,a1)+6*SB(a5,a6,
a1,a6)+3*SB(a5,a6,a2,a1)+3*SB(a5,a6,a1,a2)-3*SB(a5,a6,a1,a3)-6*SB(a5,a6,a1,a4)-
6*SB(a5,a6,a1,a5)+12*SB(a5,a5,a6,a5)-12*SB(a5,a5,a6,a6)+12*SB(a5,a5,a5,a6)-6*SB
(a5,a5,a6,a1)-6*SB(a5,a5,a6,a2)+6*SB(a5,a5,a6,a3)+12*SB(a5,a5,a6,a4)+12*SB(a5,
a5,a4,a6)+6*SB(a5,a5,a5,a1)+6*SB(a5,a5,a5,a2)-6*SB(a5,a5,a5,a3)-12*SB(a5,a5,a5,
a4)-12*SB(a5,a5,a5,a5)+6*SB(a5,a5,a4,a1)+6*SB(a5,a5,a4,a2)-6*SB(a5,a5,a4,a3)-12
*SB(a5,a5,a4,a4)-12*SB(a5,a5,a4,a5)-2*SB(a5,a5,a3,a3)-6*SB(a5,a5,a3,a4)-6*SB(a5
,a5,a3,a5)+6*SB(a5,a5,a3,a6)+3*SB(a5,a5,a3,a1)+3*SB(a5,a5,a3,a2)+3*SB(a5,a5,a2,
a3)+6*SB(a5,a5,a2,a4)+6*SB(a5,a5,a2,a5)-6*SB(a5,a5,a2,a6)-3*SB(a5,a5,a2,a1)-3*
SB(a5,a5,a1,a2)+3*SB(a5,a5,a1,a3)+6*SB(a5,a5,a1,a4)+6*SB(a5,a5,a1,a5)-6*SB(a5,
a5,a1,a6)+6*SB(a5,a4,a6,a3)+12*SB(a5,a4,a6,a4)+12*SB(a5,a4,a6,a5)-12*SB(a5,a4,
a6,a6)-12*SB(a5,a4,a5,a4)-12*SB(a5,a4,a5,a5)+12*SB(a5,a4,a5,a6)-6*SB(a5,a4,a6,
a1)-6*SB(a5,a4,a6,a2)+12*SB(a5,a4,a4,a6)+6*SB(a5,a4,a5,a1)+6*SB(a5,a4,a5,a2)-6*
SB(a5,a4,a5,a3)-6*SB(a5,a4,a4,a3)-12*SB(a5,a4,a4,a4)-12*SB(a5,a4,a4,a5)+6*SB(a5
,a4,a4,a1)+6*SB(a5,a4,a4,a2)+3*SB(a5,a4,a3,a1)+3*SB(a5,a4,a3,a2)-2*SB(a5,a4,a3,
a3)-6*SB(a5,a4,a3,a4)-6*SB(a5,a4,a3,a5)+6*SB(a5,a4,a3,a6)+6*SB(a5,a4,a2,a4)+6*
SB(a5,a4,a2,a5)-6*SB(a5,a4,a2,a6)-6*SB(a5,a4,a1,a6)-3*SB(a5,a4,a2,a1)+3*SB(a5,
a4,a2,a3)-3*SB(a5,a4,a1,a2)+3*SB(a5,a4,a1,a3)+6*SB(a5,a4,a1,a4)+6*SB(a5,a4,a1,
a5)+6*SB(a5,a3,a6,a4)+6*SB(a5,a3,a6,a5)-6*SB(a5,a3,a6,a6)-3*SB(a5,a3,a6,a1)-3*
SB(a5,a3,a6,a2)+2*SB(a5,a3,a6,a3)-6*SB(a5,a3,a5,a4)-6*SB(a5,a3,a5,a5)+6*SB(a5,
a3,a5,a6)+3*SB(a5,a3,a5,a1)+3*SB(a5,a3,a5,a2)-2*SB(a5,a3,a5,a3)+6*SB(a5,a3,a4,
a6)-2*SB(a5,a3,a4,a3)-6*SB(a5,a3,a4,a4)-6*SB(a5,a3,a4,a5)+3*SB(a5,a3,a4,a1)+3*
SB(a5,a3,a4,a2)+2*SB(a5,a3,a3,a6)-2*SB(a5,a3,a3,a4)-2*SB(a5,a3,a3,a5)+SB(a5,a3,
a3,a1)+SB(a5,a3,a3,a2)+SB(a5,a3,a2,a3)+3*SB(a5,a3,a2,a4)+3*SB(a5,a3,a2,a5)-3*SB
(a5,a3,a2,a6)+3*SB(a5,a3,a1,a5)-3*SB(a5,a3,a1,a6)+SB(a5,a3,a1,a3)+3*SB(a5,a3,a1
,a4)+6*SB(a5,a2,a6,a6)+3*SB(a5,a2,a6,a1)+3*SB(a5,a2,a6,a2)-3*SB(a5,a2,a6,a3)-6*
SB(a5,a2,a6,a4)-6*SB(a5,a2,a6,a5)-3*SB(a5,a2,a5,a2)+3*SB(a5,a2,a5,a3)+6*SB(a5,
a2,a5,a4)-6*SB(a6,a4,a5,a2)-12*SB(a6,a4,a4,a6)-6*SB(a6,a4,a4,a1)-6*SB(a6,a4,a4,
a2)+6*SB(a6,a4,a4,a3)+12*SB(a6,a4,a4,a4)+12*SB(a6,a4,a4,a5)+6*SB(a6,a4,a3,a5)-6
*SB(a6,a4,a3,a6)-3*SB(a6,a4,a3,a1)-3*SB(a6,a4,a3,a2)+2*SB(a6,a4,a3,a3)+6*SB(a6,
a4,a3,a4)+3*SB(a6,a4,a2,a1)-3*SB(a6,a4,a2,a3)-6*SB(a6,a4,a2,a4)-6*SB(a6,a4,a2,
a5)+6*SB(a6,a4,a2,a6)+3*SB(a6,a4,a1,a2)-3*SB(a6,a4,a1,a3)-6*SB(a6,a4,a1,a4)-6*
SB(a6,a4,a1,a5)+6*SB(a6,a4,a1,a6)-6*SB(a6,a3,a6,a5)+6*SB(a6,a3,a6,a6)-6*SB(a6,
a3,a5,a6)+3*SB(a6,a3,a6,a1)+3*SB(a6,a3,a6,a2)-2*SB(a6,a3,a6,a3)-6*SB(a6,a3,a6,
a4)-3*SB(a6,a3,a5,a1)-3*SB(a6,a3,a5,a2)+2*SB(a6,a3,a5,a3)+6*SB(a6,a3,a5,a4)+6*
SB(a6,a3,a5,a5)+6*SB(a6,a3,a4,a4)+6*SB(a6,a3,a4,a5)-6*SB(a6,a3,a4,a6)+2*SB(a6,
a3,a3,a5)-2*SB(a6,a3,a3,a6)-3*SB(a6,a3,a4,a1)-3*SB(a6,a3,a4,a2)+2*SB(a6,a3,a4,
a3)+3*SB(a6,a3,a2,a6)-SB(a6,a3,a3,a1)-SB(a6,a3,a3,a2)+2*SB(a6,a3,a3,a4)-SB(a6,
a3,a2,a3)-3*SB(a6,a3,a2,a4)-3*SB(a6,a3,a2,a5)-SB(a6,a3,a1,a3)-3*SB(a6,a3,a1,a4)
-3*SB(a6,a3,a1,a5)+3*SB(a6,a3,a1,a6)-3*SB(a6,a2,a6,a1)-3*SB(a6,a2,a6,a2)+3*SB(
a6,a2,a6,a3)+6*SB(a6,a2,a6,a4)+6*SB(a6,a2,a6,a5)-6*SB(a6,a2,a6,a6)+3*SB(a6,a2,
a5,a1)+3*SB(a6,a2,a5,a2)-3*SB(a6,a2,a5,a3)-6*SB(a6,a2,a5,a4)-6*SB(a6,a2,a5,a5)+
6*SB(a6,a2,a5,a6)-6*SB(a6,a2,a4,a4)-6*SB(a6,a2,a4,a5)+6*SB(a6,a2,a4,a6)+3*SB(a6
,a2,a4,a1)+3*SB(a6,a2,a4,a2)-3*SB(a6,a2,a4,a3)-SB(a6,a2,a3,a3)-3*SB(a6,a2,a3,a4
)-3*SB(a6,a2,a3,a5)+3*SB(a6,a2,a3,a6)+3/2*SB(a6,a2,a3,a2)+3*SB(a6,a2,a1,a4)+3*
SB(a6,a2,a1,a5)-3*SB(a6,a2,a1,a6)-3/2*SB(a6,a2,a1,a2)+3/2*SB(a6,a2,a1,a3)+6*SB(
a6,a1,a6,a4)+6*SB(a6,a1,a6,a5)-6*SB(a6,a1,a6,a6)-3*SB(a6,a1,a6,a1)-3*SB(a6,a1,
a6,a2)+3*SB(a6,a1,a6,a3)-6*SB(a6,a1,a5,a5)+6*SB(a6,a1,a5,a6)+6*SB(a6,a1,a4,a6)+
3*SB(a6,a1,a5,a1)+3*SB(a6,a1,a5,a2)-3*SB(a6,a1,a5,a3)-6*SB(a6,a1,a5,a4)+3*SB(a6
,a1,a4,a1)+3*SB(a6,a1,a4,a2)+3*SB(a1,a5,a3,a5)-3*SB(a1,a5,a3,a6)-3*SB(a1,a5,a4,
a1)-3/2*SB(a1,a5,a3,a1)+SB(a1,a5,a3,a3)+3*SB(a1,a5,a3,a4)-3*SB(a1,a5,a2,a4)-3*
SB(a1,a5,a2,a5)+3*SB(a1,a5,a2,a6)-3/2*SB(a1,a5,a2,a3)+3/2*SB(a1,a5,a2,a1)-3*SB(
a1,a4,a6,a3)-6*SB(a1,a4,a6,a4)-6*SB(a1,a4,a6,a5)+6*SB(a1,a4,a6,a6)-6*SB(a1,a4,
a5,a6)+3*SB(a1,a4,a6,a1)+3*SB(a1,a4,a6,a2)-3*SB(a1,a4,a5,a1)-3*SB(a1,a4,a5,a2)+
3*SB(a1,a4,a5,a3)+6*SB(a1,a4,a5,a4)+6*SB(a1,a4,a5,a5)+3*SB(a1,a4,a4,a3)+6*SB(a1
,a4,a4,a4)+6*SB(a1,a4,a4,a5)-6*SB(a1,a4,a4,a6)-3*SB(a1,a4,a4,a1)-3*SB(a1,a4,a4,
a2)+SB(a1,a4,a3,a3)+3*SB(a1,a4,a3,a4)+3*SB(a1,a4,a3,a5)-3*SB(a1,a4,a3,a6)-3*SB(
a1,a4,a2,a4)-3*SB(a1,a4,a2,a5)+3*SB(a1,a4,a2,a6)-3/2*SB(a1,a4,a3,a1)+3/2*SB(a1,
a4,a2,a1)-3/2*SB(a1,a4,a2,a3)+3/2*SB(a1,a3,a6,a1)+3/2*SB(a1,a3,a6,a2)-SB(a1,a3,
a6,a3)-3*SB(a1,a3,a6,a4)-3*SB(a1,a3,a6,a5)+3*SB(a1,a3,a6,a6)+3*SB(a1,a3,a5,a5)-
3*SB(a1,a3,a5,a6)-3/2*SB(a1,a3,a5,a1)-3/2*SB(a1,a3,a5,a2)+SB(a1,a3,a5,a3)+3*SB(
a1,a3,a5,a4)+SB(a1,a3,a4,a3)+3*SB(a1,a3,a4,a4)+3*SB(a1,a3,a4,a5)-3*SB(a1,a3,a4,
a6)+SB(a1,a3,a3,a5)-SB(a1,a3,a3,a6)-3/2*SB(a1,a3,a4,a1)-3/2*SB(a1,a3,a4,a2)+SB(
a1,a3,a3,a4)+3*SB(a1,a2,a6,a4)+3*SB(a1,a2,a6,a5)-3*SB(a1,a2,a6,a6)+3*SB(a1,a2,
a5,a6)-3/2*SB(a1,a2,a6,a1)-3/2*SB(a1,a2,a6,a2)+3/2*SB(a1,a2,a5,a1)+3/2*SB(a1,a2
,a5,a2)-3*SB(a1,a2,a5,a4)-3*SB(a1,a2,a5,a5)+3*SB(a1,a2,a4,a6)+3/2*SB(a1,a2,a4,
a1)+3/2*SB(a1,a2,a4,a2)-3*SB(a1,a2,a4,a4)-3*SB(a1,a2,a4,a5)+12*SB(a6,a6,a6,a5)-
12*SB(a6,a6,a6,a6)-6*SB(a6,a6,a6,a1)-6*SB(a6,a6,a6,a2)+6*SB(a6,a6,a6,a3)+12*SB(
a6,a6,a6,a4)+6*SB(a6,a6,a5,a1)+6*SB(a6,a6,a5,a2)-6*SB(a6,a6,a5,a3)-12*SB(a6,a6,
a5,a4)-12*SB(a6,a6,a5,a5)+12*SB(a6,a6,a5,a6)-12*SB(a6,a6,a4,a4)-12*SB(a6,a6,a4,
a5)+12*SB(a6,a6,a4,a6)+6*SB(a6,a6,a3,a6)+6*SB(a6,a6,a4,a1)+6*SB(a6,a6,a4,a2)-6*
SB(a6,a6,a4,a3)+3*SB(a6,a6,a3,a1)+3*SB(a6,a6,a3,a2)-2*SB(a6,a6,a3,a3)-6*SB(a6,
a6,a3,a4)-6*SB(a6,a6,a3,a5)-6*SB(a6,a6,a2,a6)-3*SB(a6,a6,a2,a1)+3*SB(a6,a6,a2,
a3)+6*SB(a6,a6,a2,a4)+6*SB(a6,a6,a2,a5)+3*SB(a6,a6,a1,a3)+6*SB(a6,a6,a1,a4)+6*
SB(a6,a6,a1,a5)-6*SB(a6,a6,a1,a6)-3*SB(a6,a6,a1,a2)+6*SB(a6,a5,a6,a1)+6*SB(a6,
a5,a6,a2)-6*SB(a6,a5,a6,a3)-12*SB(a6,a5,a6,a4)-12*SB(a6,a5,a6,a5)+12*SB(a6,a5,
a6,a6)+6*SB(a6,a5,a5,a3)+12*SB(a6,a5,a5,a4)+12*SB(a6,a5,a5,a5)-12*SB(a6,a5,a5,
a6)-6*SB(a6,a5,a5,a1)-6*SB(a6,a5,a5,a2)-6*SB(a6,a5,a4,a2)+6*SB(a6,a5,a4,a3)+12*
SB(a6,a5,a4,a4)+12*SB(a6,a5,a4,a5)-12*SB(a6,a5,a4,a6)+6*SB(a6,a5,a3,a4)+6*SB(a6
,a5,a3,a5)-6*SB(a6,a5,a3,a6)-6*SB(a6,a5,a4,a1)+6*SB(a6,a5,a2,a6)-3*SB(a6,a5,a3,
a1)-3*SB(a6,a5,a3,a2)+2*SB(a6,a5,a3,a3)-6*SB(a6,a5,a2,a5)+3*SB(a6,a5,a2,a1)-3*
SB(a6,a5,a2,a3)-6*SB(a6,a5,a2,a4)-6*SB(a6,a5,a1,a4)-6*SB(a6,a5,a1,a5)+6*SB(a6,
a5,a1,a6)+6*SB(a6,a4,a6,a1)+6*SB(a6,a4,a6,a2)-6*SB(a6,a4,a6,a3)-12*SB(a6,a4,a6,
a4)-12*SB(a6,a4,a6,a5)+12*SB(a6,a4,a6,a6)+6*SB(a6,a4,a5,a3)+12*SB(a6,a4,a5,a4)+
12*SB(a6,a4,a5,a5)-12*SB(a6,a4,a5,a6)-6*SB(a6,a4,a5,a1)+6*SB(a2,a4,a4,a5)+6*SB(
a2,a4,a4,a4)-3*SB(a2,a4,a4,a2)+3*SB(a2,a4,a4,a3)-3*SB(a2,a4,a4,a1)+3*SB(a2,a4,
a3,a5)-3*SB(a2,a4,a3,a6)-3/2*SB(a2,a4,a3,a2)+SB(a2,a4,a3,a3)+3*SB(a2,a4,a3,a4)+
3*SB(a2,a4,a1,a6)-3*SB(a2,a4,a1,a5)+3/2*SB(a2,a4,a1,a2)-3/2*SB(a2,a4,a1,a3)-3*
SB(a2,a4,a1,a4)+3*SB(a2,a3,a6,a6)-3*SB(a2,a3,a6,a4)-3*SB(a2,a3,a6,a5)-SB(a2,a3,
a6,a3)+3/2*SB(a2,a3,a6,a1)+3/2*SB(a2,a3,a6,a2)+3*SB(a2,a3,a5,a5)-3*SB(a2,a3,a5,
a6)+SB(a2,a3,a5,a3)+3*SB(a2,a3,a5,a4)-3/2*SB(a2,a3,a5,a1)-3/2*SB(a2,a3,a5,a2)-3
*SB(a2,a3,a4,a6)+3*SB(a2,a3,a4,a4)+3*SB(a2,a3,a4,a5)-3/2*SB(a2,a3,a4,a1)-3/2*SB
(a2,a3,a4,a2)+SB(a2,a3,a4,a3)-SB(a2,a3,a3,a6)+SB(a2,a3,a3,a4)+SB(a2,a3,a3,a5)-3
*SB(a2,a1,a6,a6)+3*SB(a2,a1,a6,a4)+3*SB(a2,a1,a6,a5)-3/2*SB(a2,a1,a6,a1)-3/2*SB
(a2,a1,a6,a2)-3*SB(a2,a1,a5,a5)+3*SB(a2,a1,a5,a6)+3/2*SB(a2,a1,a5,a1)+3/2*SB(a2
,a1,a5,a2)-3*SB(a2,a1,a5,a4)+3*SB(a2,a1,a4,a6)-3*SB(a2,a1,a4,a4)-3*SB(a2,a1,a4,
a5)+3/2*SB(a2,a1,a4,a1)+3/2*SB(a2,a1,a4,a2)-3*SB(a1,a6,a6,a2)+3*SB(a1,a6,a6,a3)
+6*SB(a1,a6,a6,a4)+6*SB(a1,a6,a6,a5)-6*SB(a1,a6,a6,a6)-6*SB(a1,a6,a5,a5)+6*SB(
a1,a6,a5,a6)-3*SB(a1,a6,a6,a1)+3*SB(a1,a6,a5,a1)+3*SB(a1,a6,a5,a2)-3*SB(a1,a6,
a5,a3)-6*SB(a1,a6,a5,a4)-6*SB(a1,a6,a4,a4)-6*SB(a1,a6,a4,a5)+6*SB(a1,a6,a4,a6)+
3*SB(a1,a6,a4,a1)+3*SB(a1,a6,a4,a2)-3*SB(a1,a6,a4,a3)+3/2*SB(a1,a6,a3,a1)-SB(a1
,a6,a3,a3)-3*SB(a1,a6,a3,a4)-3*SB(a1,a6,a3,a5)+3*SB(a1,a6,a3,a6)+3/2*SB(a1,a6,
a2,a3)+3*SB(a1,a6,a2,a4)+3*SB(a1,a6,a2,a5)-3*SB(a1,a6,a2,a6)-3/2*SB(a1,a6,a2,a1
)-6*SB(a1,a5,a6,a4)-6*SB(a1,a5,a6,a5)+6*SB(a1,a5,a6,a6)+6*SB(a1,a5,a5,a5)-6*SB(
a1,a5,a5,a6)+3*SB(a1,a5,a6,a1)+3*SB(a1,a5,a6,a2)-3*SB(a1,a5,a6,a3)-3*SB(a1,a5,
a5,a2)+3*SB(a1,a5,a5,a3)+6*SB(a1,a5,a5,a4)-3*SB(a1,a5,a5,a1)+3*SB(a1,a5,a4,a3)+
6*SB(a1,a5,a4,a4)+6*SB(a1,a5,a4,a5)-6*SB(a1,a5,a4,a6)-3*SB(a1,a5,a4,a2)-2*SB(a3
,a4,a3,a5)+2*SB(a3,a4,a3,a6)+3*SB(a3,a4,a2,a5)-3*SB(a3,a4,a2,a6)+SB(a3,a4,a2,a3
)+3*SB(a3,a4,a2,a4)-3*SB(a3,a4,a1,a6)+SB(a3,a4,a1,a3)+3*SB(a3,a4,a1,a4)+3*SB(a3
,a4,a1,a5)-SB(a3,a3,a6,a2)+2*SB(a3,a3,a6,a4)+2*SB(a3,a3,a6,a5)-2*SB(a3,a3,a6,a6
)-2*SB(a3,a3,a5,a5)+2*SB(a3,a3,a5,a6)-SB(a3,a3,a6,a1)+SB(a3,a3,a5,a1)+SB(a3,a3,
a5,a2)-2*SB(a3,a3,a5,a4)-2*SB(a3,a3,a4,a5)+2*SB(a3,a3,a4,a6)+SB(a3,a3,a4,a1)+SB
(a3,a3,a4,a2)-2*SB(a3,a3,a4,a4)-SB(a3,a3,a2,a6)+SB(a3,a3,a2,a4)+SB(a3,a3,a2,a5)
+SB(a3,a3,a1,a5)-SB(a3,a3,a1,a6)+SB(a3,a3,a1,a4)-3*SB(a3,a2,a6,a5)+3*SB(a3,a2,
a6,a6)-3*SB(a3,a2,a6,a4)+3/2*SB(a3,a2,a6,a1)+3/2*SB(a3,a2,a6,a2)-SB(a3,a2,a6,a3
)+3*SB(a3,a2,a5,a5)-3*SB(a3,a2,a5,a6)-3/2*SB(a3,a2,a5,a1)-3/2*SB(a3,a2,a5,a2)+
SB(a3,a2,a5,a3)+3*SB(a3,a2,a5,a4)+SB(a3,a2,a4,a3)+3*SB(a3,a2,a4,a4)+3*SB(a3,a2,
a4,a5)-3*SB(a3,a2,a4,a6)-SB(a3,a2,a3,a6)-3/2*SB(a3,a2,a4,a1)-3/2*SB(a3,a2,a4,a2
)+SB(a3,a2,a3,a5)+SB(a3,a2,a3,a4)-SB(a3,a1,a6,a3)-3*SB(a3,a1,a6,a4)-3*SB(a3,a1,
a6,a5)+3*SB(a3,a1,a6,a6)+3*SB(a3,a1,a5,a5)-3*SB(a3,a1,a5,a6)+3/2*SB(a3,a1,a6,a1
)+3/2*SB(a3,a1,a6,a2)-3/2*SB(a3,a1,a5,a1)-3/2*SB(a3,a1,a5,a2)+SB(a3,a1,a5,a3)+3
*SB(a3,a1,a5,a4)-3*SB(a3,a1,a4,a6)-3/2*SB(a3,a1,a4,a1)-3/2*SB(a3,a1,a4,a2)+SB(
a3,a1,a4,a3)+3*SB(a3,a1,a4,a4)+3*SB(a3,a1,a4,a5)+SB(a3,a1,a3,a4)+SB(a3,a1,a3,a5
)-SB(a3,a1,a3,a6)+6*SB(a2,a6,a6,a5)-6*SB(a2,a6,a6,a6)-3*SB(a2,a6,a6,a1)-3*SB(a2
,a6,a6,a2)+3*SB(a2,a6,a6,a3)+6*SB(a2,a6,a6,a4)+3*SB(a2,a6,a5,a2)-3*SB(a2,a6,a5,
a3)-6*SB(a2,a6,a5,a4)-6*SB(a2,a6,a5,a5)+6*SB(a2,a6,a5,a6)-6*SB(a2,a6,a4,a5)+6*
SB(a2,a6,a4,a6)+3*SB(a2,a6,a5,a1)-3*SB(a2,a6,a4,a3)-6*SB(a2,a6,a4,a4)+3*SB(a2,
a6,a4,a1)+3*SB(a2,a6,a4,a2)+3/2*SB(a2,a6,a3,a2)-SB(a2,a6,a3,a3)-3*SB(a2,a6,a3,
a4)-3*SB(a2,a6,a3,a5)+3*SB(a2,a6,a3,a6)+3*SB(a2,a6,a1,a4)+3*SB(a2,a6,a1,a5)-3*
SB(a2,a6,a1,a6)-3/2*SB(a2,a6,a1,a2)+3/2*SB(a2,a6,a1,a3)-6*SB(a2,a5,a6,a4)-6*SB(
a2,a5,a6,a5)+6*SB(a2,a5,a6,a6)-6*SB(a2,a5,a5,a6)+3*SB(a2,a5,a6,a1)+3*SB(a2,a5,
a6,a2)-3*SB(a2,a5,a6,a3)-3*SB(a2,a5,a5,a2)+3*SB(a2,a5,a5,a3)+6*SB(a2,a5,a5,a4)+
6*SB(a2,a5,a5,a5)-3*SB(a2,a5,a5,a1)+6*SB(a2,a5,a4,a4)+6*SB(a2,a5,a4,a5)-6*SB(a2
,a5,a4,a6)-3*SB(a2,a5,a4,a1)-3*SB(a2,a5,a4,a2)+3*SB(a2,a5,a4,a3)+SB(a2,a5,a3,a3
)+3*SB(a2,a5,a3,a4)+3*SB(a2,a5,a3,a5)-3*SB(a2,a5,a3,a6)-3/2*SB(a2,a5,a3,a2)-3*
SB(a2,a5,a1,a5)+3*SB(a2,a5,a1,a6)+3/2*SB(a2,a5,a1,a2)-3/2*SB(a2,a5,a1,a3)-3*SB(
a2,a5,a1,a4)-3*SB(a2,a4,a6,a3)-6*SB(a2,a4,a6,a4)-6*SB(a2,a4,a6,a5)+6*SB(a2,a4,
a6,a6)-6*SB(a2,a4,a5,a6)+3*SB(a2,a4,a6,a1)+3*SB(a2,a4,a6,a2)-3*SB(a2,a4,a5,a1)-
3*SB(a2,a4,a5,a2)+3*SB(a2,a4,a5,a3)+6*SB(a2,a4,a5,a4)+6*SB(a2,a4,a5,a5)-6*SB(a2
,a4,a4,a6)-2*SB(a4,a3,a3,a5)+2*SB(a4,a3,a3,a6)+SB(a4,a3,a3,a1)+SB(a4,a3,a3,a2)+
SB(a4,a3,a2,a3)+3*SB(a4,a3,a2,a4)+3*SB(a4,a3,a2,a5)-3*SB(a4,a3,a2,a6)+3*SB(a4,
a3,a1,a5)-3*SB(a4,a3,a1,a6)+SB(a4,a3,a1,a3)+3*SB(a4,a3,a1,a4)-6*SB(a4,a2,a6,a4)
-6*SB(a4,a2,a6,a5)+6*SB(a4,a2,a6,a6)-6*SB(a4,a2,a5,a6)+3*SB(a4,a2,a6,a1)+3*SB(
a4,a2,a6,a2)-3*SB(a4,a2,a6,a3)-3*SB(a4,a2,a5,a2)+3*SB(a4,a2,a5,a3)+6*SB(a4,a2,
a5,a4)+6*SB(a4,a2,a5,a5)+6*SB(a4,a2,a4,a5)-6*SB(a4,a2,a4,a6)-3*SB(a4,a2,a5,a1)+
3*SB(a4,a2,a4,a3)+6*SB(a4,a2,a4,a4)-3*SB(a4,a2,a3,a6)-3*SB(a4,a2,a4,a1)-3*SB(a4
,a2,a4,a2)-3/2*SB(a4,a2,a3,a2)+SB(a4,a2,a3,a3)+3*SB(a4,a2,a3,a4)+3*SB(a4,a2,a3,
a5)+3*SB(a4,a2,a1,a6)+3/2*SB(a4,a2,a1,a2)-3/2*SB(a4,a2,a1,a3)-3*SB(a4,a2,a1,a4)
-3*SB(a4,a2,a1,a5)-6*SB(a4,a1,a6,a4)-6*SB(a4,a1,a6,a5)+6*SB(a4,a1,a6,a6)+3*SB(
a4,a1,a6,a1)+3*SB(a4,a1,a6,a2)-3*SB(a4,a1,a6,a3)+3*SB(a4,a1,a5,a3)+6*SB(a4,a1,
a5,a4)+6*SB(a4,a1,a5,a5)-6*SB(a4,a1,a5,a6)-3*SB(a4,a1,a5,a1)-3*SB(a4,a1,a5,a2)+
6*SB(a4,a1,a4,a5)-6*SB(a4,a1,a4,a6)-3*SB(a4,a1,a3,a6)-3*SB(a4,a1,a4,a1)-3*SB(a4
,a1,a4,a2)+3*SB(a4,a1,a4,a3)+6*SB(a4,a1,a4,a4)+SB(a4,a1,a3,a3)+3*SB(a4,a1,a3,a4
)+3*SB(a4,a1,a3,a5)-3*SB(a4,a1,a2,a5)+3*SB(a4,a1,a2,a6)-3/2*SB(a4,a1,a2,a3)-3*
SB(a4,a1,a2,a4)+3/2*SB(a4,a1,a2,a1)+6*SB(a3,a6,a6,a6)+3*SB(a3,a6,a6,a2)-2*SB(a3
,a6,a6,a3)-6*SB(a3,a6,a6,a4)-6*SB(a3,a6,a6,a5)+3*SB(a3,a6,a6,a1)+2*SB(a3,a6,a5,
a3)+6*SB(a3,a6,a5,a4)+6*SB(a3,a6,a5,a5)-6*SB(a3,a6,a5,a6)+6*SB(a3,a6,a4,a5)-6*
SB(a3,a6,a4,a6)-3*SB(a3,a6,a5,a1)-3*SB(a3,a6,a5,a2)+2*SB(a3,a6,a4,a3)+6*SB(a3,
a6,a4,a4)-3*SB(a3,a6,a4,a1)-3*SB(a3,a6,a4,a2)-2*SB(a3,a6,a3,a6)-SB(a3,a6,a3,a1)
-SB(a3,a6,a3,a2)+2*SB(a3,a6,a3,a4)+2*SB(a3,a6,a3,a5)-SB(a3,a6,a2,a3)-3*SB(a3,a6
,a2,a4)-3*SB(a3,a6,a2,a5)+3*SB(a3,a6,a2,a6)-3*SB(a3,a6,a1,a5)+3*SB(a3,a6,a1,a6)
-SB(a3,a6,a1,a3)-3*SB(a3,a6,a1,a4)-6*SB(a3,a5,a6,a6)+6*SB(a3,a5,a6,a5)-3*SB(a3,
a5,a6,a1)-3*SB(a3,a5,a6,a2)+2*SB(a3,a5,a6,a3)+6*SB(a3,a5,a6,a4)-6*SB(a3,a5,a5,
a5)+6*SB(a3,a5,a5,a6)+3*SB(a3,a5,a5,a1)+3*SB(a3,a5,a5,a2)-2*SB(a3,a5,a5,a3)-6*
SB(a3,a5,a5,a4)-6*SB(a3,a5,a4,a4)-6*SB(a3,a5,a4,a5)+6*SB(a3,a5,a4,a6)+3*SB(a3,
a5,a4,a1)+3*SB(a3,a5,a4,a2)-2*SB(a3,a5,a4,a3)-2*SB(a3,a5,a3,a4)-2*SB(a3,a5,a3,
a5)+2*SB(a3,a5,a3,a6)+SB(a3,a5,a3,a1)+SB(a3,a5,a3,a2)+SB(a3,a5,a2,a3)+3*SB(a3,
a5,a2,a4)+3*SB(a3,a5,a2,a5)-3*SB(a3,a5,a2,a6)+3*SB(a3,a5,a1,a5)-3*SB(a3,a5,a1,
a6)+SB(a3,a5,a1,a3)+3*SB(a3,a5,a1,a4)+6*SB(a3,a4,a6,a5)-6*SB(a3,a4,a6,a6)-3*SB(
a3,a4,a6,a2)+2*SB(a3,a4,a6,a3)+6*SB(a3,a4,a6,a4)-6*SB(a3,a4,a5,a4)-6*SB(a3,a4,
a5,a5)+6*SB(a3,a4,a5,a6)-3*SB(a3,a4,a6,a1)+3*SB(a3,a4,a5,a1)+3*SB(a3,a4,a5,a2)-
2*SB(a3,a4,a5,a3)-6*SB(a3,a4,a4,a4)-6*SB(a3,a4,a4,a5)+6*SB(a3,a4,a4,a6)+3*SB(a3
,a4,a4,a1)+3*SB(a3,a4,a4,a2)-2*SB(a3,a4,a4,a3)+SB(a3,a4,a3,a1)+SB(a3,a4,a3,a2)-
2*SB(a3,a4,a3,a4)-6*SB(a4,a4,a3,a4)+6*SB(a4,a4,a3,a6)-6*SB(a4,a4,a3,a5)+6*SB(a4
,a4,a4,a1)+3*SB(a4,a4,a3,a1)+3*SB(a4,a4,a3,a2)-2*SB(a4,a4,a3,a3)+6*SB(a4,a4,a2,
a4)+6*SB(a4,a4,a2,a5)-6*SB(a4,a4,a2,a6)-3*SB(a4,a4,a2,a1)+3*SB(a4,a4,a2,a3)-3*
SB(a4,a4,a1,a2)+3*SB(a4,a4,a1,a3)+6*SB(a4,a4,a1,a4)+6*SB(a4,a4,a1,a5)-6*SB(a4,
a4,a1,a6)+6*SB(a4,a3,a6,a4)+6*SB(a4,a3,a6,a5)-6*SB(a4,a3,a6,a6)-3*SB(a4,a3,a6,
a1)-3*SB(a4,a3,a6,a2)+2*SB(a4,a3,a6,a3)-6*SB(a4,a3,a5,a4)-6*SB(a4,a3,a5,a5)+6*
SB(a4,a3,a5,a6)+3*SB(a4,a3,a5,a1)+3*SB(a4,a3,a5,a2)-2*SB(a4,a3,a5,a3)+3*SB(a4,
a3,a4,a1)+3*SB(a4,a3,a4,a2)-2*SB(a4,a3,a4,a3)-6*SB(a4,a3,a4,a4)-6*SB(a4,a3,a4,
a5)+6*SB(a4,a3,a4,a6)-2*SB(a4,a3,a3,a4)-SB(a2,a1,a8,a7)+SB(a2,a3,a8,a7)-SB(a1,
a2,a8,a7)+SB(a1,a3,a8,a7)+SB(a3,a1,a8,a7)+SB(a3,a2,a8,a7):
#












==> anc/mAlphabet.txt <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "An Antipodal Self-Duality for Four-Point Form Factors"         *)
(*  by L. J. Dixon, O. Gurdogan, Y.-T. Liu, A. McLeod, M. Wilhelm   *)
(*  arXiv:2212.02410                                                *)
(*                                                                  *)
(*  This file contains a description of the 34 letter alphabet      *)
(*  for the symbol of the two-loop 4-point MHV form factor,         *)
(*  as well as the action of the dihedral group, the Galois group   *)
(*  which flips signs of square-roots,                              *)
(*  and the antipodal self-duality kinematic map.                   *)
(*                                                                  *)
(********************************************************************)


(* The 34 letters " m_i = mi " needed to describe the symbol of the *)
(* two-loop 4-point form factor F_4^{(2)} or the remainder function *)
(*                                                                  *)
(* R_4^{(2)} = F_4^{(2)} - 1/2 * [ F_4^{(1)} ]^2                    *)
(*                                                                  *)
(* We write them in terms of the 8 rescaled Mandelstam variables    *)
(* u_i = ui and v_i = vi, which are not linearly independent but    *)
(* obey:  - u1 + u3 + v4 + v1 = 1,                                  *)
(*        - u2 + u4 + v1 + v2 = 1,                                  *)
(*        - u3 + u1 + v2 + v3 = 1.                                  *)
(* Note that                                                        *)
(*        - u4 + u2 + v3 + v4 = 1,                                  *)
(* is not independent of the other three equations.                 *)
(* Below we use these equations to eliminate u4, v3, v4.            *)
(*                                                                  *)

mi_in_terms_of_uv := { 
m1 = ln(u1),
m2 = ln(u2),
m3 = ln(u3),
m4 = ln(1-v1+u2-v2),
m5 = ln(v1),
m6 = ln(v2),
m7 = ln(1-u1-v2+u3),
m8 = ln(1+u1-v1-u3),
m9 = ln(1-v1),
m10 = ln(1-v2),
m11 = ln(u1+v2-u3),
m12 = ln(-u1+v1+u3),
m13 = ln(-u1*v1+u3*v1+v1^2+u1-v1),
m14 = ln(-v1*v2+u2),
m15 = ln(u1*v2-u3*v2+v2^2+u3-v2),
m16 = ln(u1^2-2*u1*u3-u1*v1+u1*v2+u3^2+u3*v1-u3*v2-v1*v2+u2),
m17 = -ln(u1^2*u2-u1^2*v2-2*u1*u2*u3+u1*u3*v1+u1*u3*v2+u1*v1*v2+u2*u3^2
   -u3^2*v1+u3*v1*v2-sqrt1b*sqrt3-2*u1*u2-2*u1*u3+u1*v2-2*u2*u3+u3*v1-v1*v2+u2)
 +ln(u1^2*u2-u1^2*v2-2*u1*u2*u3+u1*u3*v1+u1*u3*v2+u1*v1*v2+u2*u3^2-u3^2*v1
   +u3*v1*v2+sqrt1b*sqrt3-2*u1*u2-2*u1*u3+u1*v2-2*u2*u3+u3*v1-v1*v2+u2),
m18 =
-ln(-u1*u2*v1+u1*u2*v2-u1*v1*v2-u1*v2^2+u2*u3*v1-u2*u3*v2-2*u2*v1*v2-u3*v1^2
   -u3*v1*v2+v1^2*v2+v1*v2^2-sqrt1a*sqrt3+2*u1*u2+2*u2^2+2*u2*u3-u2*v1-u2*v2)
 +ln(-u1*u2*v1+u1*u2*v2-u1*v1*v2-u1*v2^2+u2*u3*v1-u2*u3*v2-2*u2*v1*v2-u3*v1^2
   -u3*v1*v2+v1^2*v2+v1*v2^2+sqrt1a*sqrt3+2*u1*u2+2*u2^2+2*u2*u3-u2*v1-u2*v2),
m19 = -ln(1-sqrt1b-u1+u3)+ln(1+sqrt1b-u1+u3),
m20 = -ln(1-sqrt1b+u1-u3)+ln(1+sqrt1b+u1-u3),
m21 = -ln(-sqrt1a+v1+v2)+ln(sqrt1a+v1+v2),
m22 = -ln(2-sqrt1a-v1-v2)+ln(2+sqrt1a-v1-v2),
m23 = -ln(1-sqrt1b-u1-2*v2+u3)+ln(1+sqrt1b-u1-2*v2+u3)
  -ln(1-sqrt1b+u1-2*v1-u3)+ln(1+sqrt1b+u1-2*v1-u3),
m24 = -ln(-sqrt1a+v1-v2)+ln(sqrt1a+v1-v2)
  +ln(-sqrt1a-2*u1+v1-v2+2*u3)-ln(sqrt1a-2*u1+v1-v2+2*u3),
m25 = -ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2-sqrt2a+u1-v1)
  +ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2+sqrt2a+u1-v1)
  -ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2-sqrt2a+u1+2*u2-v1)
  +ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2+sqrt2a+u1+2*u2-v1),
m26 = -ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2-sqrt2a+u1-v1)
  +ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2+sqrt2a+u1-v1)
  +ln(u1*u2-2*u1*v1-u1*v2-u2*u3-2*u2*v1+u3*v1+2*v1^2+v1*v2-sqrt2a+u1-v1)
  -ln(u1*u2-2*u1*v1-u1*v2-u2*u3-2*u2*v1+u3*v1+2*v1^2+v1*v2+sqrt2a+u1-v1),
m27 = -ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2-sqrt2a+u1-v1)
  +ln(u1*u2-u1*v2-u2*u3+u3*v1+v1*v2+sqrt2a+u1-v1)
  +ln(-2*u1^2-u1*u2+2*u1*u3+2*u1*v1-u1*v2+u2*u3-u3*v1+v1*v2-sqrt2a+u1-v1)
  -ln(-2*u1^2-u1*u2+2*u1*u3+2*u1*v1-u1*v2+u2*u3-u3*v1+v1*v2+sqrt2a+u1-v1),
m28 = -2*ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2-sqrt3+u2)
  +2*ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2+sqrt3+u2)
  +2*ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2-sqrt3+u2)
  -2*ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2+sqrt3+u2),
m29 = -2*ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2-sqrt3+u2)
  +2*ln(-u1*u2-u1*v2+u2*u3-2*u2*v2-u3*v1+v1*v2+sqrt3+u2)
  +2*ln(-u1*u2+u1*v2+u2*u3-u3*v1-v1*v2-sqrt3+u2)
  -2*ln(-u1*u2+u1*v2+u2*u3-u3*v1-v1*v2+sqrt3+u2),
m30 = -ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2-sqrt2b-u3+v2)
  +ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2+sqrt2b-u3+v2)
  -ln(u1*u2+2*u1*u3-u1*v2-u2*u3-2*u3^2-u3*v1+2*u3*v2+v1*v2-sqrt2b+u3-v2)
  +ln(u1*u2+2*u1*u3-u1*v2-u2*u3-2*u3^2-u3*v1+2*u3*v2+v1*v2+sqrt2b+u3-v2),
m31 = ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2-sqrt2b+2*u2+u3-v2)
 -ln(u1*u2-u1*v2-u2*u3-2*u2*v1-u3*v1+v1*v2+sqrt2b+2*u2+u3-v2)
 -ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2-sqrt2b-u3+v2)
 +ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2+sqrt2b-u3+v2),
m32 =
-ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2-sqrt2b-u3+v2)+ln(u1*u2-u1*v2-u2*u3+u3*v1
   -v1*v2+sqrt2b-u3+v2)+ln(u1*u2-u1*v2-u2*u3+2*u2*v2+u3*v1+2*u3*v2-v1*v2
   -2*v2^2-sqrt2b-u3+v2)
 -ln(u1*u2-u1*v2-u2*u3+2*u2*v2+u3*v1+2*u3*v2-v1*v2-2*v2^2+sqrt2b-u3+v2),
m33 = -ln(-u1*u2+u1*v2-u2*u3+u3*v1-v1*v2-sqrt3+u2)
 +ln(-u1*u2+u1*v2-u2*u3+u3*v1-v1*v2+sqrt3+u2),
m34 = -ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2-sqrt3+u2)
 +ln(u1*u2-u1*v2-u2*u3+u3*v1-v1*v2+sqrt3+u2)
 +ln(-u1*u2+u1*v2+u2*u3-u3*v1-v1*v2-sqrt3+u2)
 -ln(-u1*u2+u1*v2+u2*u3-u3*v1-v1*v2+sqrt3+u2)
 +ln(2*u1^2+u1*u2-2*u1*u3-2*u1*v1+u1*v2-u2*u3+u3*v1-v1*v2+sqrt3+u2)
 -ln(-2*u1^2-u1*u2+2*u1*u3+2*u1*v1-u1*v2+u2*u3-u3*v1+v1*v2+sqrt3-u2)
 +ln(u1*u2+2*u1*u3-u1*v2-u2*u3-2*u3^2-u3*v1+2*u3*v2+v1*v2+sqrt3-u2)
 -ln(-u1*u2-2*u1*u3+u1*v2+u2*u3+2*u3^2+u3*v1-2*u3*v2-v1*v2+sqrt3+u2) } :

(* where the square roots are                                       *)

sqrt_in_terms_of_uv := {
sqrt1a = sqrt(v1^2 - 4*u2 + 2*v1*v2 + v2^2), 
sqrt1b = sqrt(1 - 2*u1 + u1^2 - 2*u3 - 2*u1*u3 + u3^2), 
sqrt2a = sqrt(u1^2 - 2*u1*v1 + v1^2 + 2*u1^2*u2 - 
        2*u1*v1*u2 + u1^2*u2^2 - 2*u1^2*v2 + 4*u1*v1*v2 - 
        2*v1^2*v2 - 2*u1^2*u2*v2 + 2*u1*v1*u2*v2 + 
        u1^2*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2 - 2*u1*v1*u3 + 
        2*v1^2*u3 - 2*u1*u2*u3 - 2*v1*u2*u3 + 2*u1*v1*u2*u3 - 
        2*u1*u2^2*u3 + 2*u1*v1*v2*u3 - 2*v1^2*v2*u3 + 
        2*u1*u2*v2*u3 + 2*v1*u2*v2*u3 + v1^2*u3^2 - 
        2*v1*u2*u3^2 + u2^2*u3^2), 
sqrt2b = sqrt(u1^2*u2^2 - 2*u1*u2*v2 - 2*u1^2*u2*v2 + 
        2*u1*v1*u2*v2 + v2^2 + 2*u1*v2^2 + u1^2*v2^2 - 
        2*v1*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2 - 2*u1*u2*u3 + 
        2*u1*v1*u2*u3 - 2*u1*u2^2*u3 - 2*v2*u3 - 2*u1*v2*u3 + 
        4*v1*v2*u3 + 2*u1*v1*v2*u3 - 2*v1^2*v2*u3 - 
        2*u2*v2*u3 + 2*u1*u2*v2*u3 + 2*v1*u2*v2*u3 + u3^2 - 
        2*v1*u3^2 + v1^2*u3^2 + 2*u2*u3^2 - 2*v1*u2*u3^2 + 
        u2^2*u3^2), 
sqrt3 = sqrt(u2^2 - 2*u1*u2^2 + u1^2*u2^2 + 
        2*u1*u2*v2 - 2*u1^2*u2*v2 - 2*v1*u2*v2 + 
        2*u1*v1*u2*v2 + u1^2*v2^2 - 2*u1*v1*v2^2 + 
        v1^2*v2^2 - 4*u1*u2*u3 + 2*v1*u2*u3 + 2*u1*v1*u2*u3 - 
        2*u2^2*u3 - 2*u1*u2^2*u3 + 2*u1*v1*v2*u3 - 
        2*v1^2*v2*u3 + 2*u1*u2*v2*u3 + 2*v1*u2*v2*u3 + 
        v1^2*u3^2 - 2*v1*u2*u3^2 + u2^2*u3^2) } :

(* The u_i and v_i are given in terms of the OPE variables by     *)
(* (see also the main text).                                      *)

uv_in_terms_of_OPE_variables := {
u1 = T^2*T2^2/(T^2+1)/(S^2+T^2+T2^2+1),
u2 = F2*S2^2/(F2^2*S^2*S2*T2+F2*S^2*S2^2+F2*S^2*T^2+F2*S^2*T2^2
             +F2*S2^2*T^2+S^2*S2*T2+F2*S^2+F2*S2^2),
u3 = S^2/(T^2+1)/(S^2+T^2+T2^2+1),
u4 = T^2*F2*S^2/(F2^2*S^2*S2*T2+F2*S^2*S2^2+F2*S^2*T^2+F2*S^2*T2^2
                +F2*S2^2*T^2+S^2*S2*T2+F2*S^2+F2*S2^2),
v1 = (T2^2+1)/(S^2+T^2+T2^2+1),
v2 = (F2^2*S^4*S2*T2+F2^2*S^2*S2*T^2*T2+F2*S^4*S2^2+F2*S^4*T2^2
     +2*F2*S^2*S2^2*T^2+F2*S2^2*T^4+S^4*S2*T2+S^2*S2*T^2*T2
     +F2*S^4+2*F2*S^2*S2^2+2*F2*S2^2*T^2+F2*S2^2*T2^2+F2*S2^2)
     /(S^2+T^2+T2^2+1)/(F2^2*S^2*S2*T2+F2*S^2*S2^2+F2*S^2*T^2+F2*S^2*T2^2
		       +F2*S2^2*T^2+S^2*S2*T2+F2*S^2+F2*S2^2),
v3 = (F2*T^4+F2^2*S2*T2+F2*S2^2+2*F2*T^2+F2*T2^2+S2*T2+F2)*S^2
              /(T^2+1)/(F2^2*S^2*S2*T2+F2*S^2*S2^2+F2*S^2*T^2+F2*S^2*T2^2
		       +F2*S2^2*T^2+S^2*S2*T2+F2*S^2+F2*S2^2),
v4 = T^2/(T^2+1) } :

(* The cyclic transformation, u_i -> u_{i+1}, v_i -> v_{i+1},      *)
(* on the m_i letters, written in non-logarithmic form;            *)
(* i.e. it is really the transformation of exp(mi)                 *)

cycle_m_transformation := {
m1 = m2, m2 = m3, m3 = m4, m4 = m1,
m5 = m6, m6 = m7, m7 = m8, m8 = m5,
m9 = m10, m10 = m11, m11 = m12, m12 = m9,
m13 = m14, m14 = m15, m15 = m16, m16 = m13,
m17 = 1/m18, m18 = 1/m17,
m19 = m22, m20 = m21, m21 = m19, m22 = m20,
m23 = m24, m24 = 1/m23,
m25 = m30/m32, m26 = 1/m32, m27 = 1/m32*m31,
m28 = 1/m29, m29 = 1/m29*m34/m33^2,
m30 = 1/m25*m26, m31 = 1/m25, m32 = 1/m25*m27,
m33 = m33, m34 = 1/m33^2/m29*m28 } :

(* The flip transformation, u1 <-> u4, u2 <-> u3, v1 <-> v3        *)
(* on the m_i letters, written in non-logarithmic form.            *)

flip_m_transformation := {
m1 = m4, m2 = m3, m3 = m2, m4 = m1,
m5 = m7, m6 = m6, m7 = m5, m8 = m8,
m9 = m11, m10 = m10, m11 = m9, m12 = m12,
m13 = m16, m14 = m15, m15 = m14, m16 = m13,
m17 = 1/m18, m18 = 1/m17,
m19 = m21, m20 = m22, m21 = m19, m22 = m20,
m23 = m24, m24 = m23,
m25 = m25, m26 = m25/m27, m27 = m25/m26,
m28 = m33^2*m29/m34, m29 = m29,
m30 = m32/m31, m31 = 1/m30*m32, m32 = m32,
m33 = m33, m34 = m33^2*m29/m28 } :

(* The Galois transformation that flips the sign, respectively, of *)
(* sqrt1a, sqrt1b, sqrt2a, sqrt2b, and sqrt3 (parity)              *)
(* on the m_i letters, written in non-logarithmic form.            *)

parity1a_m_transformation := {
m1 = m1, m2 = m2, m3 = m3, m4 = m4,
m5 = m5, m6 = m6, m7 = m7, m8 = m8,
m9 = m9, m10 = m10, m11 = m11, m12 = m12,
m13 = m13, m14 = m14, m15 = m15, m16 = m16,
m17 = m17, m18 = 1/m18,
m19 = m19, m20 = m20, m21 = 1/m21, m22 = 1/m22,
m23 = m23, m24 = 1/m24,
m25 = m25, m26 = m26, m27 = m27,
m28 = m28, m29 = m29,
m30 = m30, m31 = m31, m32 = m32,
m33 = m33, m34 = m34 } :

parity1b_m_transformation := {
m1 = m1, m2 = m2, m3 = m3, m4 = m4,
m5 = m5, m6 = m6, m7 = m7, m8 = m8,
m9 = m9, m10 = m10, m11 = m11, m12 = m12,
m13 = m13, m14 = m14, m15 = m15, m16 = m16,
m17 = 1/m17, m18 = m18,
m19 = 1/m19, m20 = 1/m20, m21 = m21, m22 = m22,
m23 = 1/m23, m24 = m24,
m25 = m25, m26 = m26, m27 = m27,
m28 = m28, m29 = m29,
m30 = m30, m31 = m31, m32 = m32,
m33 = m33, m34 = m34 } :

parity2a_m_transformation := {
m1 = m1, m2 = m2, m3 = m3, m4 = m4,
m5 = m5, m6 = m6, m7 = m7, m8 = m8,
m9 = m9, m10 = m10, m11 = m11, m12 = m12,
m13 = m13, m14 = m14, m15 = m15, m16 = m16,
m17 = m17, m18 = m18,
m19 = m19, m20 = m20, m21 = m21, m22 = m22,
m23 = m23, m24 = m24,
m25 = 1/m25, m26 = 1/m26, m27 = 1/m27,
m28 = m28, m29 = m29,
m30 = m30, m31 = m31, m32 = m32,
m33 = m33, m34 = m34 } :

parity2b_m_transformation := {
m1 = m1, m2 = m2, m3 = m3, m4 = m4,
m5 = m5, m6 = m6, m7 = m7, m8 = m8,
m9 = m9, m10 = m10, m11 = m11, m12 = m12,
m13 = m13, m14 = m14, m15 = m15, m16 = m16,
m17 = m17, m18 = m18,
m19 = m19, m20 = m20, m21 = m21, m22 = m22,
m23 = m23, m24 = m24,
m25 = m25, m26 = m26, m27 = m27,
m28 = m28, m29 = m29,
m30 = 1/m30, m31 = 1/m31, m32 = 1/m32,
m33 = m33, m34 = m34 } :

parity3_m_transformation := {
m1 = m1, m2 = m2, m3 = m3, m4 = m4,
m5 = m5, m6 = m6, m7 = m7, m8 = m8,
m9 = m9, m10 = m10, m11 = m11, m12 = m12,
m13 = m13, m14 = m14, m15 = m15, m16 = m16,
m17 = 1/m17, m18 = 1/m18,
m19 = m19, m20 = m20, m21 = m21, m22 = m22,
m23 = m23, m24 = m24,
m25 = m25, m26 = m26, m27 = m27,
m28 = 1/m28, m29 = 1/m29,
m30 = m30, m31 = m31, m32 = m32,
m33 = 1/m33, m34 = 1/m34 } :

(* The action of the antipodal self-dual kinematic map on the m_i   *)
(* letters that survive the limit onto the f2 = 1 surface, which is *)
(* all letters but m17, m18, m28, m29, m33, m34,                    *)
(* written in _logarithmic_ form.                                   *)

ASD_kinematic_map := {
m1 = m1+1/2*m2+1/2*m4-1/2*m14-1/2*m16,
m2 = 1/2*m1+m2+1/2*m3-1/2*m13-1/2*m15,
m3 = 1/2*m2+m3+1/2*m4-1/2*m14-1/2*m16,
m4 = 1/2*m1+1/2*m3+m4-1/2*m13-1/2*m15,
m5 = 1/2*m1+1/2*m2+m9-1/2*m13-1/2*m14,
m6 = 1/2*m2+1/2*m3+m10-1/2*m14-1/2*m15,
m7 = 1/2*m3+1/2*m4+m11-1/2*m15-1/2*m16,
m8 = 1/2*m1+1/2*m4+m12-1/2*m13-1/2*m16,
m9 = 1/2*m3+1/2*m4+m5-1/2*m13-1/2*m14,
m10 = 1/2*m1+1/2*m4+m6-1/2*m14-1/2*m15,
m11 = 1/2*m1+1/2*m2+m7-1/2*m15-1/2*m16,
m12 = 1/2*m2+1/2*m3+m8-1/2*m13-1/2*m16,
m13 = m1+1/2*m2+m3+1/2*m4-m13-1/2*m14-1/2*m16,
m14 = 1/2*m1+m2+1/2*m3+m4-1/2*m13-m14-1/2*m15,
m15 = m1+1/2*m2+m3+1/2*m4-1/2*m14-m15-1/2*m16,
m16 = 1/2*m1+m2+1/2*m3+m4-1/2*m13-1/2*m15-m16,
m19 = 1/2*m24+1/2*m21+1/2*m22,
m20 = -1/2*m24+1/2*m21+1/2*m22,
m21 = 1/2*m19+1/2*m20+1/2*m23,
m22 = 1/2*m19+1/2*m20-1/2*m23,
m23 = m21-m22, m24 = m19-m20,
m25 = m30-m31, m26 = m30-m32, m27 = m30,
m30 = m27, m31 = -m25+m27, m32 = -m26+m27 } :


==> anc/triple_coll.txt <==
(**********************************************************************)
(*                                                                    *)
(*  Ancillary file to                                                 *)
(*  "An Antipodal Self-Duality for Four-Point Form Factors"           *)
(*  by L. J. Dixon, O. Gurdogan, Y.-T. Liu, A. McLeod, M. Wilhelm     *)
(*  arXiv:2212.02410                                                  *)
(*                                                                    *)
(*  This file contains the triple collinear limits of the 34 letters, *)
(* written in non-logarithmic form in terms of the OPE variables.     *)
(**********************************************************************)

(* The triple collinear limits of the 34 letters can be written in    *)
(* non-logarithmic form in terms of a set of 45 letters x_i.          *)
(* These letters are rather lengthy in terms of the OPE variables,    *)
(* but most of them drop out of the triple-collinear limit, so we     *)
(* don't give their OPE representation here.                          *)

triple_coll_limits_x := {
m1 = x1^2*x2^2/x3, m2 = x5*x4^2/x6, m3 = x7^2/x3, m4 = x2^2*x5/x6*x7^2,
m5 = 1/x3*x8, m6 = 1/x3/x6*x9, m7 = 1/x6*x7^2*x10, m8 = x2^2,
m9 = x7^2/x3, m10 = x7^2*x11*x12/x3/x6, m11 = x5*x4^2/x6, m12 = 1,
m13 = x2^2/x3, m14 = 1/x3^2/x6*x7^4*x11*x12,
m15 = 1/x3*x4^2*x5/x6^2*x7^2*x11*x12, m16 = x2^2/x6*x7^2*x18*x19,
m17 = x5*x11/x12, m18 = 1/x5^2*x11/x12/x18*x19,
m19 = x3/x7^2, m20 = 1/x1^2/x3*x8^2/x2^2, m21 = 1/x4^2/x5*x6,
m22 = 1/x6/x5*x7^2*x10^2/x2^2,
m23 = 1/x4^2/x5*x7^2*x11*x12/x8^2*x2^2, m24 = x11*x12*x19*x18/x7^2/x10^2*x2^2,
m25 = x4^2*x5/x8/x10, m26 = x7^2*x5/x11/x12*x2^2,
m27 = x7^2/x8/x10/x1^2*x11*x12/x2^2,
m28 = x11^2/x12^2*x5^2, m29 = 1,
m30 = x38/x39*x40/x41, m31 = x38/x39*x40/x41, m32 = x38/x39*x42/x43,
m33 = x5^2, m34 = x11^2/x12^2/x18^2*x19^2 } :

(* When we apply this substitution to our symbol R42_symb,     *)
(* only nine letters survive:                                  *)
(*     x1, x4, x5, x8, x10, x11, x12, x18, x19                 *)
(* They are related to a version of the hexagon alphabet by    *)
(* [omu=1-u, omv=1-v,om=1-w]:                                  *)

hex_to_x := {
u = x4^2*x5/x8/x10, v = x1^2/x8, w = x5/x10,
omu = x11*x12/x8/x10, omv = 1/x8, omw = x18*x19/x10,
yu = x19/x5/x18, yv = x12*x18/x11/x19, yw = x11/x5/x12 } :

(* We find perfect agreement between the triple collinear limit of R42 *)
(* and the two-loop 6-point amplitude remainder Rhat62,                *)
(* whose symbol in the {u,v,w,omu,omv,omw,yu,yv,yw} alphabet is:       *)

Rhat62_symb :=
-SB(v,w,u,u)-SB(v,w,u,v)+SB(v,w,yu,yu)+SB(v,w,yu,yv)-SB(w,u,v,u)-SB(w,u,v,v)
+SB(w,u,yv,yv)+SB(w,u,yv,yu)-SB(v,u,w,u)-SB(v,u,w,v)+SB(v,u,yw,yv)
+SB(v,u,yw,yu)-SB(u,w,v,v)-SB(u,w,v,u)+SB(u,w,yv,yv)+SB(u,w,yv,yu)
-SB(w,v,u,v)-SB(w,v,u,u)+SB(w,v,yu,yu)+SB(w,v,yu,yv)-SB(u,v,w,u)-SB(u,v,w,v)
-SB(u,v,w,w)+SB(u,v,yw,yw)+SB(u,v,yw,yu)+SB(u,v,yw,yv)+SB(w,u,yv,yw)
+SB(w,v,yu,yw)+SB(v,u,yw,yw)+SB(u,w,yv,yw)+SB(v,w,yu,yw)-SB(v,w,u,w)
-SB(w,v,u,w)-SB(w,u,v,w)-SB(v,u,w,w)-SB(u,w,v,w)-SB(u,omu,u,u)
+2*SB(u,omu,omu,u)+SB(u,omu,u,omu)-2*SB(u,omu,omu,omu)+SB(v,w,u,omu)
+SB(w,u,v,omu)+SB(v,u,w,omu)+SB(v,u,omu,v)+SB(u,w,v,omu)+SB(w,v,u,omu)
+SB(u,v,omu,v)+SB(u,omu,v,v)+SB(u,v,w,omu)-SB(u,omu,yu,yu)-SB(u,omu,yu,yv)
-SB(u,omu,yu,yw)-SB(u,omu,yv,yu)-SB(u,omu,yv,yv)-SB(u,omu,yv,yw)
-SB(u,omu,yw,yu)-SB(u,omu,yw,yv)-SB(u,omu,yw,yw)+SB(w,u,omu,w)+SB(u,w,omu,w)
+SB(u,omu,w,w)+2*SB(v,omv,omv,v)+SB(v,w,u,omv)-2*SB(v,omv,omv,omv)
-SB(v,omv,yv,yu)-SB(v,omv,yv,yv)-SB(v,omv,yw,yu)-SB(v,omv,yw,yv)
-SB(v,omv,yu,yv)-SB(v,omv,yu,yu)+SB(w,u,v,omv)+SB(v,omv,u,u)+SB(v,u,w,omv)
+SB(v,u,omv,u)+SB(u,w,v,omv)+SB(w,v,u,omv)+SB(v,omv,v,omv)-SB(v,omv,v,v)
+SB(u,v,omv,u)+SB(u,v,w,omv)-SB(v,omv,yv,yw)-SB(v,omv,yw,yw)-SB(v,omv,yu,yw)
+SB(w,v,omv,w)+SB(v,w,omv,w)+SB(v,omv,w,w)-SB(v,u,omv,omu)-SB(v,u,omu,omv)
-SB(v,omv,u,omu)-SB(u,v,omu,omv)-SB(u,omu,v,omv)-SB(u,v,omv,omu)+SB(v,w,omw,v)
+SB(w,u,omw,u)+SB(w,omw,u,u)-SB(w,omw,yw,yv)-SB(w,omw,yu,yu)-SB(w,omw,yu,yv)
-SB(w,omw,yw,yu)-SB(w,omw,yv,yu)-SB(w,omw,yv,yv)+SB(u,w,omw,u)+SB(w,v,omw,v)
+SB(w,omw,v,v)+SB(u,v,w,omw)-2*SB(w,omw,omw,omw)-SB(w,omw,yw,yw)
-SB(w,omw,yu,yw)-SB(w,omw,yv,yw)-SB(w,omw,w,w)+2*SB(w,omw,omw,w)
+SB(v,u,w,omw)+SB(u,w,v,omw)+SB(v,w,u,omw)+SB(w,v,u,omw)+SB(w,u,v,omw)
+SB(w,omw,w,omw)-SB(w,u,omw,omu)-SB(w,omw,u,omu)-SB(u,w,omw,omu)
-SB(u,omu,w,omw)-SB(u,w,omu,omw)-SB(w,u,omu,omw)-SB(v,w,omw,omv)
-SB(w,v,omw,omv)-SB(w,omw,v,omv)-SB(w,v,omv,omw)-SB(v,w,omv,omw)
-SB(v,omv,w,omw):



==> anc/two_loop_symbol.txt <==
(**********************************************************************)
(*                                                                    *)
(*  Ancillary file to                                                 *)
(*  "An Antipodal Self-Duality for Four-Point Form Factors"           *)
(*  by L. J. Dixon, O. Gurdogan, Y.-T. Liu, A. McLeod, M. Wilhelm     *)
(*  arXiv:2212.02410                                                  *)
(*                                                                    *)
(*  This file contains the one- and two-loop four-point MHV form      *)
(*  factor symbols, in terms of the 34 letters " m_i = mi " given in  *)
(*  the file "mAlphabet.txt".                                         *)
(**********************************************************************)

(* Symbol of the one-loop form factor finite part in terms of u_i and v_i *)

F41_symb_uv :=
2*SB(v1,1-v1)+2*SB(v2,1-v2)+2*SB(v3,1-v3)+2*SB(v4,1-v4)
-SB(u1,u2)-SB(u2,u1)-SB(u2,u3)-SB(u3,u2)
-SB(u3,u4)-SB(u4,u3)-SB(u4,u1)-SB(u1,u4)
+SB(v1,u1)+SB(v2,u2)+SB(v3,u3)+SB(v4,u4)
+SB(v4,u1)+SB(v1,u2)+SB(v2,u3)+SB(v3,u4)
+SB(u1,u1-v4*v1)+SB(u2,u2-v1*v2)+SB(u3,u3-v2*v3)+SB(u4,u4-v3*v4)
-SB(v1,u1-v4*v1)-SB(v2,u2-v1*v2)-SB(v3,u3-v2*v3)-SB(v4,u4-v3*v4)
-SB(v4,u1-v4*v1)-SB(v1,u2-v1*v2)-SB(v2,u3-v2*v3)-SB(v3,u4-v3*v4):

(* Symbol of the one-loop form factor finite part in terms of the m letters *)

F41_symb_m :=
2*SB(m5,m9)+2*SB(m6,m10)+2*SB(m7,m11)+2*SB(m8,m12)
-SB(m1,m2)-SB(m2,m1)-SB(m2,m3)-SB(m3,m2)
-SB(m3,m4)-SB(m4,m3)-SB(m4,m1)-SB(m1,m4)
+SB(m5,m1)+SB(m6,m2)+SB(m7,m3)+SB(m8,m4)
+SB(m8,m1)+SB(m5,m2)+SB(m6,m3)+SB(m7,m4)
+SB(m1,m13)+SB(m2,m14)+SB(m3,m15)+SB(m4,m16)
-SB(m5,m13)-SB(m6,m14)-SB(m7,m15)-SB(m8,m16)
-SB(m8,m13)-SB(m5,m14)-SB(m6,m15)-SB(m7,m16):

(* Symbol of the two-loop form factor finite part F_4^{(2)}     *)
(* in terms of the m letters.                                   *)
(* It has 3480 terms, and obeys the Steinmann relations,        *)        
(* m5 is not next to m6,m7,m8, etc.                             *)

F42_symb_m :=
2*SB(m2,m2,m14,m14)-1/2*SB(m3,m6,m29,m33)+1/2*SB(m1,m8,m3,m11)+2*SB(m1
,m8,m3,m12)+SB(m3,m7,m33,m33)-1/2*SB(m3,m1,m11,m1)+1/2*SB(m3,m1,m11,m2)+1/2*SB(
m3,m1,m11,m3)-1/2*SB(m3,m1,m11,m4)-SB(m1,m7,m33,m33)-1/2*SB(m1,m5,m2,m4)-3*SB(
m1,m5,m2,m9)-3*SB(m1,m5,m2,m2)-1/2*SB(m1,m5,m2,m3)-SB(m1,m13,m1,m1)+SB(m1,m6,m3
,m3)+1/2*SB(m1,m6,m3,m4)+SB(m2,m4,m6,m3)+1/2*SB(m2,m4,m4,m9)+1/2*SB(m2,m4,m4,
m10)+1/2*SB(m2,m4,m4,m11)+1/2*SB(m2,m4,m4,m12)+3/2*SB(m1,m6,m3,m1)-SB(m2,m5,m14
,m9)+1/2*SB(m1,m2,m4,m1)-3/2*SB(m1,m2,m4,m2)-SB(m1,m2,m4,m9)+SB(m1,m2,m4,m3)-SB
(m1,m2,m4,m4)+1/2*SB(m3,m1,m3,m12)+SB(m1,m6,m15,m10)+SB(m1,m6,m15,m11)-2*SB(m1,
m6,m15,m1)-SB(m1,m6,m15,m4)+1/2*SB(m3,m1,m3,m9)+1/2*SB(m3,m1,m3,m10)+1/2*SB(m3,
m1,m3,m11)+SB(m1,m8,m1,m1)-1/2*SB(m1,m8,m1,m2)-1/2*SB(m1,m8,m1,m3)+SB(m2,m1,m13
,m2)+1/2*SB(m3,m7,m2,m4)-2*SB(m3,m7,m7,m16)+SB(m3,m2,m15,m2)+SB(m1,m19,m17,m33)
+SB(m2,m5,m2,m2)-1/2*SB(m2,m5,m2,m3)-1/2*SB(m2,m5,m2,m4)+1/2*SB(m1,m2,m2,m10)-1
/2*SB(m1,m2,m2,m4)+2*SB(m2,m5,m9,m14)+2*SB(m5,m2,m9,m14)+2*SB(m5,m9,m2,m14)-2*
SB(m5,m2,m14,m14)-4*SB(m3,m2,m6,m10)-1/2*SB(m2,m5,m1,m12)+1/2*SB(m2,m5,m1,m10)-
3*SB(m2,m5,m1,m1)-1/2*SB(m2,m5,m1,m3)-1/2*SB(m2,m5,m1,m4)-1/2*SB(m3,m6,m9,m3)+2
*SB(m1,m13,m13,m9)-2*SB(m1,m13,m13,m3)-4*SB(m2,m8,m8,m12)+2*SB(m2,m14,m14,m9)+1
/2*SB(m2,m1,m3,m12)+SB(m1,m3,m8,m4)-2*SB(m2,m5,m5,m13)+2*SB(m1,m13,m13,m12)-2*
SB(m1,m13,m13,m13)-1/2*SB(m1,m4,m11,m2)-1/2*SB(m3,m7,m4,m1)-1/2*SB(m3,m7,m4,m2)
-3*SB(m3,m7,m4,m4)+1/2*SB(m3,m7,m4,m10)+3/2*SB(m3,m5,m1,m3)+1/2*SB(m3,m5,m1,m4)
+SB(m3,m5,m1,m1)+2*SB(m2,m1,m5,m13)+1/2*SB(m2,m7,m4,m1)+3/2*SB(m2,m7,m4,m2)-2*
SB(m2,m1,m5,m2)-2*SB(m2,m1,m5,m1)-SB(m1,m13,m1,m9)-SB(m1,m13,m1,m12)-1/2*SB(m2,
m4,m12,m2)+1/2*SB(m2,m4,m12,m3)+1/2*SB(m2,m4,m12,m4)-1/2*SB(m2,m4,m12,m1)-SB(m2
,m14,m4,m10)+SB(m3,m7,m15,m1)+1/2*SB(m3,m6,m9,m4)-SB(m3,m8,m13,m2)-2*SB(m3,m8,
m13,m3)+SB(m3,m8,m13,m9)+SB(m3,m8,m13,m12)+2*SB(m1,m5,m3,m9)+1/2*SB(m1,m5,m3,
m10)+1/2*SB(m1,m5,m3,m12)+1/2*SB(m1,m3,m1,m11)+1/2*SB(m1,m3,m1,m12)+SB(m3,m1,m3
,m13)+SB(m3,m1,m3,m15)-1/2*SB(m1,m7,m3,m10)+SB(m1,m7,m3,m11)+1/2*SB(m1,m7,m3,
m12)+2*SB(m2,m14,m14,m10)+1/2*SB(m1,m5,m12,m1)+1/2*SB(m1,m5,m10,m3)-1/2*SB(m1,
m5,m12,m4)+1/2*SB(m1,m5,m12,m2)+1/2*SB(m3,m7,m3,m10)+SB(m3,m7,m3,m11)-1/2*SB(m3
,m7,m3,m12)+SB(m1,m13,m4,m4)-SB(m1,m13,m4,m9)-1/2*SB(m3,m4,m10,m1)+2*SB(m3,m7,
m7,m3)+2*SB(m3,m7,m7,m4)-SB(m3,m6,m1,m15)+SB(m2,m14,m1,m9)-SB(m2,m14,m1,m10)+SB
(m2,m6,m14,m4)-SB(m2,m6,m14,m2)+SB(m2,m6,m14,m3)-1/2*SB(m1,m5,m12,m3)+1/2*SB(m1
,m5,m10,m4)+SB(m3,m4,m16,m3)+SB(m3,m4,m16,m11)-SB(m3,m4,m16,m12)+SB(m1,m5,m13,
m3)-SB(m3,m6,m1,m14)+1/2*SB(m3,m7,m12,m2)-1/2*SB(m3,m7,m12,m3)-1/2*SB(m3,m7,m12
,m4)-1/2*SB(m1,m6,m4,m2)-1/2*SB(m1,m6,m4,m3)-SB(m3,m7,m11,m1)-SB(m3,m7,m11,m2)+
SB(m3,m7,m11,m3)-3*SB(m3,m7,m11,m4)+1/2*SB(m3,m7,m12,m1)-1/2*SB(m1,m7,m12,m1)-1
/2*SB(m1,m7,m12,m2)-2*SB(m1,m7,m11,m15)-1/2*SB(m3,m5,m12,m1)-1/2*SB(m3,m5,m12,
m2)-1/2*SB(m3,m4,m3,m1)+3/2*SB(m3,m4,m3,m2)+SB(m1,m13,m4,m12)+SB(m1,m13,m2,m2)+
2*SB(m1,m13,m1,m13)-2*SB(m3,m4,m7,m3)-2*SB(m3,m4,m7,m4)-4*SB(m3,m4,m7,m11)-2*SB
(m2,m14,m14,m4)+2*SB(m2,m14,m14,m2)-1/2*SB(m3,m6,m3,m9)+SB(m3,m6,m3,m10)+1/2*SB
(m3,m6,m3,m11)+2*SB(m7,m7,m4,m4)-SB(m3,m8,m1,m13)-SB(m3,m8,m1,m16)-1/2*SB(m3,m8
,m1,m9)+1/2*SB(m3,m8,m1,m11)+SB(m3,m8,m1,m12)-SB(m2,m8,m4,m16)-2*SB(m2,m6,m6,
m15)+1/2*SB(m2,m7,m3,m10)-1/2*SB(m2,m3,m9,m1)-2*SB(m2,m7,m7,m4)-2*SB(m2,m7,m7,
m3)-3/2*SB(m3,m4,m2,m4)-1/2*SB(m3,m4,m2,m10)-SB(m3,m4,m2,m11)+1/2*SB(m3,m4,m2,
m12)+SB(m3,m4,m2,m1)-SB(m3,m4,m2,m2)+1/2*SB(m3,m4,m2,m3)+1/2*SB(m3,m6,m4,m2)+1/
2*SB(m3,m6,m4,m3)-SB(m2,m14,m10,m1)-SB(m2,m14,m10,m2)+SB(m2,m14,m10,m3)+SB(m2,
m14,m10,m4)-SB(m1,m19,m20,m15)+1/2*SB(m2,m4,m2,m11)+1/2*SB(m2,m4,m2,m12)-SB(m2,
m7,m15,m10)+2*SB(m2,m8,m8,m13)+2*SB(m2,m8,m8,m16)-3/2*SB(m3,m1,m4,m1)-SB(m1,m19
,m19,m13)+3/2*SB(m3,m2,m3,m4)-1/2*SB(m3,m2,m3,m1)+1/2*SB(m3,m2,m3,m9)+1/2*SB(m3
,m2,m3,m11)-2*SB(m6,m2,m14,m14)-SB(m4,m21,m18,m33)+SB(m4,m7,m16,m3)-1/2*SB(m4,
m1,m34,m33)-SB(m4,m16,m2,m11)+SB(m4,m16,m3,m11)+1/2*SB(m4,m1,m28,m33)+1/2*SB(m4
,m31,m31,m4)-1/2*SB(m4,m5,m28,m33)+1/2*SB(m4,m25,m25,m4)-1/2*SB(m4,m25,m27,m4)+
1/2*SB(m4,m1,m11,m4)+SB(m4,m1,m13,m4)-3/2*SB(m4,m1,m2,m4)+SB(m4,m21,m21,m3)+SB(
m4,m21,m22,m3)-1/2*SB(m4,m1,m9,m3)-SB(m4,m1,m2,m2)+SB(m4,m1,m3,m2)-SB(m4,m16,
m11,m4)-SB(m4,m16,m12,m4)+2*SB(m4,m16,m16,m4)-1/2*SB(m4,m31,m30,m4)-1/2*SB(m4,
m2,m3,m11)+1/2*SB(m4,m2,m4,m11)-SB(m4,m2,m16,m11)+1/2*SB(m4,m2,m2,m11)-SB(m4,m2
,m16,m12)-SB(m4,m7,m15,m4)-SB(m4,m7,m16,m4)+1/2*SB(m4,m1,m1,m11)-SB(m4,m1,m16,
m11)-SB(m4,m16,m3,m12)-SB(m4,m16,m4,m12)+SB(m4,m2,m1,m13)+SB(m4,m16,m1,m12)-1/2
*SB(m4,m1,m1,m3)-1/2*SB(m4,m1,m11,m3)+SB(m4,m1,m2,m3)-1/2*SB(m4,m2,m9,m1)+SB(m4
,m2,m1,m1)+1/2*SB(m4,m2,m11,m1)+1/2*SB(m4,m1,m3,m4)-2*SB(m4,m1,m8,m4)-1/2*SB(m4
,m6,m4,m11)-1/2*SB(m4,m6,m4,m9)-2*SB(m4,m6,m6,m2)-2*SB(m4,m6,m6,m3)+SB(m4,m5,
m14,m9)+1/2*SB(m4,m8,m4,m11)+SB(m4,m8,m4,m12)-1/2*SB(m4,m8,m4,m2)+SB(m4,m21,m21
,m4)+SB(m4,m21,m22,m4)-1/2*SB(m4,m25,m25,m12)+1/2*SB(m4,m25,m26,m2)-1/2*SB(m4,
m7,m12,m2)-SB(m4,m6,m15,m4)-3*SB(m4,m8,m1,m1)-SB(m4,m16,m4,m11)-1/2*SB(m4,m8,
m28,m33)+1/2*SB(m4,m1,m1,m9)-SB(m4,m1,m13,m9)-SB(m4,m5,m2,m13)+SB(m4,m1,m2,m13)
+SB(m4,m16,m4,m2)+1/2*SB(m4,m2,m11,m4)-1/2*SB(m4,m7,m34,m33)-1/2*SB(m4,m2,m1,m9
)+1/2*SB(m4,m2,m2,m9)+3/2*SB(m4,m1,m1,m2)-1/2*SB(m4,m1,m11,m2)+1/2*SB(m4,m31,
m30,m11)-1/2*SB(m4,m1,m2,m9)+1/2*SB(m4,m1,m3,m9)+SB(m4,m16,m2,m4)-SB(m4,m5,m13,
m4)+1/2*SB(m4,m31,m32,m3)+SB(m4,m16,m12,m1)+1/2*SB(m4,m31,m30,m9)-1/2*SB(m4,m31
,m31,m9)-1/2*SB(m4,m31,m32,m9)+1/2*SB(m4,m1,m4,m9)+1/2*SB(m4,m2,m1,m11)-1/2*SB(
m4,m1,m4,m2)-1/2*SB(m4,m1,m9,m2)+SB(m4,m3,m16,m11)-1/2*SB(m4,m2,m11,m3)+SB(m4,
m1,m13,m12)+SB(m4,m1,m16,m12)-SB(m4,m16,m4,m4)-3/2*SB(m4,m2,m2,m1)-SB(m4,m21,
m24,m3)+1/2*SB(m4,m2,m9,m2)-SB(m4,m1,m3,m3)+3/2*SB(m4,m1,m4,m3)+1/2*SB(m4,m3,
m34,m33)+SB(m4,m16,m11,m2)+SB(m4,m16,m12,m2)+1/2*SB(m4,m25,m27,m10)+2*SB(m4,m16
,m16,m12)-SB(m4,m16,m2,m12)+1/2*SB(m4,m31,m32,m2)-4*SB(m4,m1,m8,m12)-2*SB(m4,
m16,m16,m2)+SB(m4,m16,m2,m2)-1/2*SB(m4,m25,m25,m10)-1/2*SB(m4,m25,m26,m10)+1/2*
SB(m4,m8,m34,m33)+SB(m4,m16,m3,m3)-SB(m4,m6,m10,m3)+2*SB(m4,m8,m8,m1)+1/2*SB(m4
,m8,m2,m9)+1/2*SB(m4,m8,m2,m11)+2*SB(m4,m8,m2,m12)+1/2*SB(m4,m8,m2,m4)+1/2*SB(
m4,m8,m2,m1)+SB(m4,m5,m14,m10)-2*SB(m4,m5,m14,m4)-1/2*SB(m4,m6,m1,m2)-1/2*SB(m4
,m6,m1,m3)-1/2*SB(m4,m7,m1,m10)-1/2*SB(m4,m7,m1,m12)-SB(m4,m3,m2,m2)+1/2*SB(m4,
m3,m2,m3)-3/2*SB(m4,m3,m2,m4)-1/2*SB(m4,m3,m2,m10)+1/2*SB(m4,m3,m2,m12)-1/2*SB(
m4,m5,m12,m3)+1/2*SB(m4,m5,m10,m4)+SB(m4,m5,m9,m3)-SB(m4,m5,m9,m1)+SB(m4,m5,m9,
m2)-SB(m4,m3,m1,m11)-1/2*SB(m4,m3,m1,m12)-1/2*SB(m4,m7,m3,m10)-3*SB(m4,m7,m3,
m11)+1/2*SB(m4,m7,m3,m12)-SB(m4,m6,m2,m14)+1/2*SB(m4,m5,m12,m1)+1/2*SB(m4,m5,
m10,m3)-1/2*SB(m4,m5,m12,m4)+1/2*SB(m4,m5,m12,m2)-SB(m4,m5,m13,m12)-1/2*SB(m4,
m5,m10,m2)+1/2*SB(m4,m5,m3,m10)+1/2*SB(m4,m5,m3,m12)+1/2*SB(m4,m8,m9,m2)+1/2*SB
(m4,m8,m9,m3)+SB(m4,m3,m2,m15)-1/2*SB(m4,m3,m3,m1)+3/2*SB(m4,m3,m3,m2)+1/2*SB(
m4,m6,m4,m2)+1/2*SB(m4,m6,m4,m3)-1/2*SB(m4,m7,m12,m1)-SB(m4,m3,m15,m10)-SB(m4,
m8,m13,m12)+1/2*SB(m4,m6,m1,m11)-SB(m4,m8,m13,m4)+1/2*SB(m4,m7,m12,m4)+1/2*SB(
m4,m7,m12,m3)+2*SB(m4,m7,m7,m3)+2*SB(m4,m7,m7,m4)+4*SB(m4,m7,m7,m11)-2*SB(m4,m5
,m5,m1)-2*SB(m4,m5,m5,m2)+1/2*SB(m4,m2,m1,m10)-1/2*SB(m4,m2,m1,m12)-3/2*SB(m4,
m2,m1,m4)+1/2*SB(m4,m3,m4,m10)+1/2*SB(m4,m3,m4,m12)+SB(m4,m8,m13,m9)+SB(m4,m7,
m15,m10)-SB(m4,m7,m15,m11)+1/2*SB(m4,m6,m1,m9)+SB(m4,m5,m13,m9)+1/2*SB(m4,m3,m3
,m10)-SB(m4,m5,m1,m1)+1/2*SB(m4,m5,m1,m3)+3/2*SB(m4,m5,m1,m4)+SB(m4,m2,m3,m15)+
1/2*SB(m4,m2,m3,m9)-1/2*SB(m4,m2,m3,m10)-3/2*SB(m4,m2,m3,m4)+1/2*SB(m4,m2,m3,
m12)+1/2*SB(m4,m3,m3,m12)+1/2*SB(m4,m6,m3,m11)-SB(m4,m6,m14,m1)-1/2*SB(m4,m6,m3
,m9)-SB(m4,m5,m1,m9)-1/2*SB(m4,m5,m1,m10)-1/2*SB(m4,m5,m10,m1)-SB(m4,m3,m1,m1)+
SB(m4,m3,m1,m2)-3/2*SB(m4,m3,m1,m3)+1/2*SB(m4,m3,m1,m4)+3*SB(m4,m5,m9,m4)+SB(m4
,m2,m33,m33)-SB(m4,m6,m3,m10)-SB(m4,m8,m12,m2)+1/2*SB(m4,m8,m11,m4)+3*SB(m4,m6,
m10,m4)+1/2*SB(m4,m5,m2,m12)-1/2*SB(m4,m5,m2,m10)+1/2*SB(m4,m7,m2,m3)+1/2*SB(m4
,m7,m2,m4)-2*SB(m4,m6,m14,m4)-1/2*SB(m4,m6,m9,m3)+1/2*SB(m4,m6,m9,m4)+SB(m4,m6,
m10,m1)+SB(m4,m6,m10,m2)+2*SB(m4,m2,m14,m4)+1/2*SB(m4,m7,m10,m1)+1/2*SB(m4,m7,
m10,m2)-1/2*SB(m4,m7,m10,m3)+SB(m4,m8,m33,m33)+1/2*SB(m4,m6,m2,m1)+SB(m4,m6,m2,
m2)+3/2*SB(m4,m6,m2,m4)-SB(m4,m6,m2,m15)+SB(m4,m6,m2,m10)+1/2*SB(m4,m6,m2,m11)-
1/2*SB(m4,m6,m9,m2)+2*SB(m4,m2,m6,m10)+SB(m4,m2,m8,m1)+SB(m4,m2,m8,m4)-SB(m4,m2
,m7,m15)-SB(m4,m2,m7,m16)+2*SB(m4,m2,m7,m11)+SB(m4,m2,m7,m4)+SB(m4,m2,m7,m3)+1/
2*SB(m4,m7,m2,m10)+2*SB(m4,m7,m2,m11)+2*SB(m4,m2,m8,m12)-SB(m4,m2,m8,m16)-SB(m4
,m2,m8,m13)+SB(m4,m2,m5,m2)+SB(m4,m2,m5,m1)+SB(m4,m2,m4,m14)+SB(m4,m2,m4,m16)+1
/2*SB(m4,m2,m4,m10)+1/2*SB(m4,m2,m4,m12)+3/2*SB(m4,m3,m4,m1)-1/2*SB(m4,m3,m4,m2
)-3*SB(m4,m7,m3,m3)+SB(m4,m3,m15,m4)-3/2*SB(m4,m2,m3,m2)+SB(m4,m2,m3,m3)+SB(m4,
m2,m6,m2)+SB(m4,m2,m6,m3)-SB(m4,m2,m5,m13)-SB(m4,m2,m5,m14)+1/2*SB(m4,m7,m2,m12
)+2*SB(m4,m2,m5,m9)-SB(m4,m2,m6,m15)-SB(m4,m2,m6,m14)-1/2*SB(m4,m5,m3,m1)-1/2*
SB(m4,m5,m3,m2)-SB(m4,m8,m16,m11)-SB(m4,m8,m16,m12)+SB(m4,m8,m16,m1)+SB(m4,m8,
m16,m2)+4*SB(m4,m8,m8,m12)+2*SB(m4,m8,m8,m4)-SB(m4,m7,m2,m15)-SB(m4,m7,m2,m16)+
1/2*SB(m4,m2,m12,m4)-1/2*SB(m4,m2,m12,m1)-1/2*SB(m4,m2,m12,m2)+1/2*SB(m4,m2,m12
,m3)-1/2*SB(m4,m2,m10,m4)+1/2*SB(m4,m2,m10,m1)+1/2*SB(m4,m2,m10,m2)-1/2*SB(m4,
m2,m10,m3)-1/2*SB(m4,m8,m4,m3)+SB(m4,m8,m4,m4)-1/2*SB(m4,m8,m4,m9)+1/2*SB(m4,m5
,m4,m1)+1/2*SB(m4,m5,m4,m2)-1/2*SB(m4,m5,m4,m12)-1/2*SB(m4,m5,m4,m10)+SB(m4,m3,
m15,m11)+SB(m4,m5,m2,m2)+1/2*SB(m4,m5,m2,m3)-SB(m4,m6,m3,m3)+3/2*SB(m4,m6,m3,m4
)+1/2*SB(m4,m6,m3,m1)-3/2*SB(m4,m2,m4,m1)-2*SB(m4,m2,m4,m2)+1/2*SB(m4,m2,m4,m9)
-3/2*SB(m4,m2,m4,m3)-SB(m4,m2,m4,m4)+SB(m4,m6,m15,m10)-SB(m4,m6,m15,m11)+1/2*SB
(m4,m3,m10,m3)+1/2*SB(m4,m3,m10,m4)-1/2*SB(m4,m3,m10,m1)-1/2*SB(m4,m3,m10,m2)-1
/2*SB(m4,m3,m12,m1)-1/2*SB(m4,m3,m12,m2)+1/2*SB(m4,m3,m12,m3)+1/2*SB(m4,m3,m12,
m4)+2*SB(m4,m8,m1,m13)-1/2*SB(m4,m8,m9,m4)-1/2*SB(m4,m8,m9,m1)-2*SB(m4,m8,m8,
m13)-2*SB(m4,m8,m8,m16)+1/2*SB(m4,m7,m1,m3)+1/2*SB(m4,m7,m1,m4)-1/2*SB(m4,m7,m4
,m10)+SB(m4,m7,m4,m11)+1/2*SB(m4,m7,m4,m12)+SB(m4,m7,m4,m4)-1/2*SB(m4,m7,m4,m1)
-1/2*SB(m4,m7,m4,m2)+1/2*SB(m4,m6,m11,m2)+1/2*SB(m4,m6,m11,m3)-SB(m4,m8,m2,m16)
-SB(m4,m8,m2,m13)+SB(m4,m7,m16,m2)-SB(m4,m7,m16,m12)-SB(m4,m7,m16,m11)+1/2*SB(
m4,m8,m3,m4)+1/2*SB(m4,m8,m3,m1)-1/2*SB(m4,m7,m10,m4)-3*SB(m4,m7,m11,m3)+SB(m4,
m7,m11,m4)+1/2*SB(m4,m8,m11,m1)+1/2*SB(m4,m2,m2,m12)-SB(m4,m5,m2,m14)+1/2*SB(m4
,m6,m9,m1)+2*SB(m4,m7,m3,m15)+2*SB(m4,m3,m7,m15)+2*SB(m4,m3,m7,m16)-1/2*SB(m4,
m6,m11,m1)-2*SB(m4,m7,m7,m15)-2*SB(m4,m7,m7,m16)-1/2*SB(m4,m7,m3,m1)-1/2*SB(m4,
m7,m3,m2)-2*SB(m4,m3,m7,m4)-2*SB(m4,m3,m7,m3)-4*SB(m4,m3,m7,m11)+1/2*SB(m4,m3,
m1,m10)-SB(m4,m2,m14,m9)-SB(m4,m2,m14,m10)+2*SB(m4,m16,m4,m16)-2*SB(m4,m5,m9,
m14)-SB(m4,m21,m21,m14)-SB(m4,m21,m21,m16)-SB(m4,m16,m33,m33)+SB(m4,m1,m3,m16)-
SB(m4,m21,m22,m16)-SB(m4,m21,m22,m14)-2*SB(m4,m1,m8,m1)+1/2*SB(m4,m1,m9,m1)+SB(
m4,m16,m11,m3)-SB(m4,m16,m12,m3)+SB(m4,m2,m2,m14)+SB(m4,m2,m2,m16)-2*SB(m4,m6,
m10,m14)-2*SB(m4,m16,m16,m16)+SB(m4,m3,m1,m16)+SB(m4,m21,m21,m2)+SB(m4,m21,m22,
m2)-SB(m4,m16,m1,m11)+2*SB(m4,m16,m16,m11)+2*SB(m4,m1,m8,m13)+2*SB(m4,m1,m8,m16
)+1/2*SB(m4,m25,m25,m3)-1/2*SB(m4,m25,m27,m3)+SB(m4,m3,m16,m3)-3/2*SB(m4,m2,m1,
m2)-1/2*SB(m4,m2,m11,m2)+2*SB(m4,m2,m16,m2)-SB(m4,m2,m2,m2)-1/2*SB(m4,m8,m1,m2)
-1/2*SB(m4,m8,m1,m3)+1/2*SB(m4,m2,m2,m10)-2*SB(m4,m2,m2,m4)-1/2*SB(m4,m8,m3,m11
)+SB(m4,m7,m33,m33)+3/2*SB(m4,m5,m2,m4)+SB(m4,m5,m2,m9)+1/2*SB(m4,m25,m26,m1)-1
/2*SB(m4,m31,m30,m1)+1/2*SB(m4,m31,m31,m1)+1/2*SB(m4,m1,m11,m1)-1/2*SB(m4,m31,
m31,m11)-1/2*SB(m4,m31,m32,m11)+1/2*SB(m4,m2,m9,m3)-SB(m4,m1,m2,m12)-SB(m4,m1,
m3,m12)-SB(m4,m8,m16,m4)+1/2*SB(m4,m1,m2,m11)-1/2*SB(m4,m1,m3,m11)+1/2*SB(m4,m1
,m4,m11)-1/2*SB(m4,m25,m26,m12)+1/2*SB(m4,m25,m27,m12)+1/2*SB(m4,m1,m9,m4)+SB(
m4,m1,m16,m1)+1/2*SB(m4,m1,m2,m1)-3/2*SB(m4,m1,m3,m1)-1/2*SB(m4,m2,m9,m4)+SB(m4
,m21,m21,m1)+SB(m4,m21,m22,m1)+SB(m4,m21,m24,m1)-SB(m4,m3,m16,m12)-1/2*SB(m4,m6
,m2,m9)+2*SB(m4,m5,m5,m14)+2*SB(m4,m5,m5,m13)-4*SB(m4,m5,m5,m9)-SB(m4,m3,m2,m11
)+SB(m4,m3,m2,m1)+2*SB(m4,m6,m6,m14)+2*SB(m4,m6,m6,m15)-4*SB(m4,m6,m6,m10)-SB(
m4,m7,m11,m1)-SB(m4,m7,m11,m2)-3/2*SB(m4,m2,m2,m3)-1/2*SB(m4,m8,m1,m9)+1/2*SB(
m4,m8,m1,m11)-3*SB(m4,m8,m1,m12)+1/2*SB(m4,m5,m1,m12)+SB(m4,m6,m14,m9)+SB(m4,m6
,m14,m10)-SB(m4,m8,m12,m3)+SB(m4,m8,m12,m4)-3*SB(m4,m8,m12,m1)-1/2*SB(m4,m8,m3,
m9)-1/2*SB(m4,m6,m11,m4)-1/2*SB(m4,m8,m11,m2)-1/2*SB(m4,m8,m11,m3)+SB(m4,m16,m1
,m1)-SB(m4,m16,m11,m1)-SB(m4,m5,m14,m3)-1/2*SB(m3,m27,m25,m4)+1/2*SB(m3,m27,m27
,m4)-1/2*SB(m3,m26,m25,m10)-1/2*SB(m3,m26,m26,m10)+1/2*SB(m3,m26,m27,m10)-1/2*
SB(m3,m27,m26,m2)+1/2*SB(m3,m26,m25,m4)-1/2*SB(m3,m26,m27,m4)-1/2*SB(m3,m27,m26
,m1)+1/2*SB(m3,m27,m27,m3)+SB(m2,m7,m15,m11)-1/2*SB(m3,m1,m12,m3)-SB(m2,m7,m4,
m15)-SB(m2,m7,m4,m16)-3*SB(m2,m5,m1,m9)+2*SB(m3,m4,m7,m15)+2*SB(m3,m4,m7,m16)+2
*SB(m2,m5,m5,m1)+2*SB(m2,m5,m5,m2)+1/2*SB(m3,m6,m1,m11)+1/2*SB(m3,m6,m1,m9)+2*
SB(m3,m6,m1,m10)+SB(m3,m2,m33,m33)-SB(m2,m6,m14,m9)-SB(m2,m6,m14,m10)+SB(m3,m1,
m4,m16)-2*SB(m3,m7,m7,m15)+4*SB(m3,m7,m7,m11)+SB(m3,m5,m1,m9)+2*SB(m1,m3,m6,m10
)+SB(m1,m13,m1,m3)-SB(m2,m4,m6,m14)-SB(m2,m4,m6,m15)-SB(m1,m3,m8,m13)-SB(m1,m3,
m8,m16)-1/2*SB(m1,m3,m9,m2)-1/2*SB(m1,m3,m9,m3)+1/2*SB(m1,m3,m9,m1)+1/2*SB(m1,
m3,m9,m4)+1/2*SB(m1,m3,m10,m3)+1/2*SB(m1,m3,m10,m4)-1/2*SB(m1,m3,m10,m1)-1/2*SB
(m1,m3,m10,m2)-1/2*SB(m1,m3,m11,m4)-1/2*SB(m1,m3,m11,m1)+1/2*SB(m1,m3,m11,m2)+1
/2*SB(m1,m3,m12,m1)+1/2*SB(m1,m3,m11,m3)+1/2*SB(m1,m3,m12,m2)-1/2*SB(m1,m3,m12,
m3)-1/2*SB(m1,m3,m12,m4)-1/2*SB(m3,m8,m9,m1)-1/2*SB(m3,m8,m9,m4)+1/2*SB(m3,m8,
m9,m2)+1/2*SB(m3,m8,m9,m3)+SB(m1,m8,m13,m3)+SB(m1,m8,m13,m4)+1/2*SB(m1,m5,m4,m1
)+1/2*SB(m1,m5,m4,m2)-1/2*SB(m1,m5,m4,m12)-1/2*SB(m1,m5,m4,m10)+2*SB(m3,m1,m15,
m1)-SB(m1,m3,m15,m11)-SB(m1,m3,m15,m10)-SB(m1,m3,m13,m9)+2*SB(m1,m3,m13,m3)-SB(
m1,m8,m13,m12)+1/2*SB(m3,m7,m2,m3)+SB(m2,m3,m4,m15)-SB(m1,m5,m3,m14)-SB(m1,m5,
m3,m13)-3/2*SB(m3,m1,m3,m2)-SB(m3,m1,m3,m3)-3/2*SB(m3,m1,m3,m4)-2*SB(m3,m1,m3,
m1)+SB(m3,m2,m1,m14)-SB(m2,m4,m5,m13)+2*SB(m2,m4,m5,m9)+SB(m2,m4,m5,m1)+SB(m2,
m4,m5,m2)+1/2*SB(m2,m4,m1,m11)-1/2*SB(m2,m4,m1,m12)+SB(m2,m14,m1,m1)+SB(m2,m3,
m33,m33)+1/2*SB(m2,m5,m3,m1)+1/2*SB(m2,m5,m3,m2)+SB(m2,m5,m14,m1)+2*SB(m1,m5,m5
,m1)+2*SB(m1,m5,m5,m2)-SB(m2,m8,m13,m9)+SB(m2,m8,m13,m12)-2*SB(m2,m8,m16,m2)-SB
(m2,m8,m16,m3)+SB(m2,m8,m16,m11)+SB(m2,m8,m16,m12)+SB(m2,m4,m6,m2)+SB(m2,m1,m4,
m13)+SB(m3,m15,m4,m11)+SB(m3,m15,m4,m4)-2*SB(m3,m8,m12,m13)-1/2*SB(m3,m1,m10,m1
)-1/2*SB(m3,m1,m10,m2)+1/2*SB(m3,m1,m9,m4)+3/2*SB(m2,m1,m2,m3)-1/2*SB(m2,m1,m2,
m4)+2*SB(m2,m4,m14,m4)-SB(m2,m4,m16,m11)-SB(m2,m4,m16,m12)+2*SB(m2,m4,m16,m2)-2
*SB(m7,m4,m16,m16)-2*SB(m8,m4,m16,m16)+2*SB(m4,m4,m16,m16)-SB(m3,m5,m14,m3)+SB(
m3,m5,m14,m9)-SB(m3,m5,m14,m10)-1/2*SB(m2,m5,m12,m2)+SB(m1,m7,m3,m3)+1/2*SB(m3,
m2,m2,m9)+1/2*SB(m3,m2,m2,m11)-1/2*SB(m2,m6,m1,m9)-1/2*SB(m2,m6,m1,m11)+2*SB(m1
,m3,m15,m1)+1/2*SB(m1,m2,m3,m2)-SB(m1,m2,m3,m3)-3/2*SB(m1,m2,m3,m1)+2*SB(m1,m2,
m5,m13)+2*SB(m1,m2,m5,m14)+1/2*SB(m1,m7,m2,m12)-4*SB(m1,m2,m5,m9)+1/2*SB(m1,m7,
m2,m10)+SB(m3,m1,m1,m13)-2*SB(m1,m2,m5,m2)-2*SB(m1,m2,m5,m1)+SB(m1,m2,m4,m13)+1
/2*SB(m1,m2,m4,m10)-1/2*SB(m1,m2,m4,m12)-3/2*SB(m1,m3,m4,m1)-3/2*SB(m1,m3,m4,m3
)+SB(m1,m3,m4,m4)+2*SB(m1,m13,m13,m1)+SB(m3,m1,m7,m4)+2*SB(m3,m1,m7,m11)+SB(m1,
m3,m3,m13)+SB(m1,m3,m3,m15)+SB(m1,m2,m14,m1)+SB(m1,m2,m13,m2)+1/2*SB(m1,m7,m10,
m1)+1/2*SB(m1,m7,m10,m2)-1/2*SB(m1,m7,m10,m3)+2*SB(m2,m3,m6,m15)+1/2*SB(m3,m7,
m1,m4)+1/2*SB(m3,m7,m1,m3)-SB(m3,m15,m3,m11)+SB(m1,m8,m33,m33)+3/2*SB(m1,m6,m2,
m1)-SB(m1,m6,m2,m2)+1/2*SB(m1,m6,m2,m4)-2*SB(m6,m3,m15,m15)-2*SB(m7,m3,m15,m15)
+2*SB(m3,m3,m15,m15)+SB(m6,m14,m10,m1)-SB(m6,m1,m14,m1)-SB(m6,m14,m9,m4)-SB(m6,
m14,m4,m4)-SB(m6,m14,m2,m4)+2*SB(m6,m14,m14,m4)-SB(m6,m14,m10,m4)-SB(m6,m4,m15,
m11)+SB(m6,m1,m15,m11)+1/2*SB(m6,m30,m30,m9)-1/2*SB(m6,m30,m31,m9)-1/2*SB(m6,
m30,m32,m9)-SB(m6,m4,m2,m15)+2*SB(m6,m15,m15,m15)+SB(m6,m15,m33,m33)-SB(m6,m2,
m4,m15)-1/2*SB(m6,m32,m32,m2)+2*SB(m6,m6,m4,m15)+1/2*SB(m6,m4,m4,m3)+3/2*SB(m6,
m4,m3,m4)+1/2*SB(m6,m4,m3,m11)+1/2*SB(m6,m4,m1,m11)-SB(m6,m3,m33,m33)-SB(m6,m4,
m3,m3)+1/2*SB(m6,m4,m2,m11)-1/2*SB(m6,m4,m4,m9)-1/2*SB(m6,m4,m4,m11)+1/2*SB(m6,
m3,m4,m11)-1/2*SB(m6,m3,m3,m11)-2*SB(m6,m4,m6,m2)-2*SB(m6,m4,m6,m3)+2*SB(m6,m4,
m6,m15)+2*SB(m6,m4,m6,m14)-4*SB(m6,m4,m6,m10)-1/2*SB(m6,m3,m3,m9)+2*SB(m6,m6,m4
,m14)-3/2*SB(m6,m3,m3,m4)-4*SB(m6,m6,m4,m10)+1/2*SB(m6,m30,m32,m3)-SB(m6,m15,m4
,m4)+SB(m6,m15,m3,m10)+SB(m6,m15,m4,m10)-2*SB(m6,m6,m3,m15)-2*SB(m6,m6,m3,m14)+
2*SB(m6,m3,m3,m15)+SB(m6,m3,m15,m3)+2*SB(m6,m6,m3,m3)+8*SB(m5,m5,m9,m9)+1/2*SB(
m7,m26,m25,m10)+1/2*SB(m7,m26,m26,m10)-1/2*SB(m7,m26,m27,m10)-1/2*SB(m7,m4,m4,
m12)+1/2*SB(m7,m27,m26,m2)+SB(m7,m4,m1,m1)+1/2*SB(m7,m4,m10,m1)+1/2*SB(m7,m4,
m12,m1)-1/2*SB(m7,m1,m10,m3)+1/2*SB(m7,m1,m12,m3)-1/2*SB(m7,m26,m25,m4)-1/2*SB(
m7,m26,m26,m2)-1/2*SB(m7,m26,m25,m3)+1/2*SB(m7,m26,m27,m3)+1/2*SB(m7,m26,m25,
m12)+1/2*SB(m7,m26,m26,m12)-1/2*SB(m7,m26,m27,m12)-SB(m7,m4,m15,m11)+SB(m7,m1,
m15,m11)-SB(m7,m4,m2,m15)+2*SB(m7,m15,m15,m15)+SB(m7,m15,m33,m33)-SB(m7,m2,m4,
m15)-SB(m7,m4,m1,m11)+SB(m7,m4,m2,m11)+SB(m7,m4,m16,m12)+SB(m7,m4,m16,m11)-SB(
m7,m15,m4,m4)+SB(m7,m4,m16,m3)+SB(m7,m15,m3,m10)+SB(m7,m15,m4,m10)-4*SB(m5,m5,
m9,m13)+1/2*SB(m8,m31,m30,m1)-1/2*SB(m8,m31,m31,m1)-1/2*SB(m8,m1,m11,m1)+1/2*SB
(m8,m31,m31,m11)+1/2*SB(m8,m31,m32,m11)-1/2*SB(m8,m2,m9,m3)-SB(m8,m1,m2,m12)+SB
(m8,m1,m3,m12)-1/2*SB(m8,m1,m2,m11)+1/2*SB(m8,m1,m3,m11)-1/2*SB(m8,m1,m4,m11)-1
/2*SB(m8,m1,m9,m4)-SB(m8,m1,m16,m1)-1/2*SB(m8,m1,m2,m1)+3/2*SB(m8,m1,m3,m1)+1/2
*SB(m8,m2,m9,m4)+SB(m8,m3,m16,m12)+1/2*SB(m8,m3,m2,m11)-1/2*SB(m8,m3,m2,m1)+2*
SB(m8,m8,m3,m16)+2*SB(m8,m8,m3,m13)-SB(m8,m16,m1,m1)+SB(m8,m16,m11,m1)-2*SB(m8,
m16,m4,m16)+SB(m8,m16,m33,m33)-SB(m8,m1,m3,m16)-4*SB(m5,m5,m9,m14)+2*SB(m1,m5,
m9,m13)+2*SB(m5,m1,m9,m13)+2*SB(m5,m9,m1,m13)+SB(m2,m4,m33,m33)+4*SB(m2,m5,m5,
m9)-1/2*SB(m1,m8,m9,m2)-1/2*SB(m1,m8,m9,m3)-SB(m1,m6,m3,m15)+SB(m1,m3,m2,m14)+
SB(m2,m14,m9,m1)-SB(m2,m14,m9,m2)-2*SB(m1,m3,m3,m1)-3/2*SB(m1,m3,m3,m2)-SB(m1,
m3,m3,m3)-3/2*SB(m1,m3,m3,m4)-SB(m1,m6,m3,m14)-SB(m1,m5,m13,m12)-1/2*SB(m2,m8,
m3,m1)-1/2*SB(m2,m8,m3,m4)-SB(m3,m7,m16,m11)+SB(m3,m7,m16,m12)-SB(m3,m7,m16,m3)
-SB(m3,m6,m10,m1)-SB(m2,m8,m4,m13)-1/2*SB(m2,m8,m4,m11)+SB(m2,m8,m4,m12)+1/2*SB
(m2,m8,m4,m9)+SB(m2,m8,m4,m4)+3/2*SB(m2,m8,m4,m2)+1/2*SB(m2,m8,m4,m3)-1/2*SB(m1
,m5,m10,m2)-SB(m3,m15,m10,m4)+SB(m3,m15,m10,m1)+SB(m3,m15,m10,m2)-SB(m3,m15,m10
,m3)-3/2*SB(m2,m4,m3,m4)+1/2*SB(m2,m4,m3,m9)-1/2*SB(m2,m4,m3,m10)-1/2*SB(m2,m4,
m3,m11)+1/2*SB(m2,m8,m11,m2)+1/2*SB(m2,m8,m11,m3)-1/2*SB(m2,m8,m11,m4)+2*SB(m1,
m1,m13,m13)-2*SB(m5,m1,m13,m13)-2*SB(m8,m1,m13,m13)-2*SB(m7,m7,m4,m16)-2*SB(m7,
m7,m4,m15)+2*SB(m7,m4,m4,m16)+SB(m7,m4,m16,m4)-2*SB(m8,m8,m1,m13)-2*SB(m8,m8,m1
,m16)+2*SB(m8,m1,m1,m13)+SB(m8,m1,m13,m1)+2*SB(m8,m8,m1,m1)-2*SB(m8,m8,m4,m13)-
2*SB(m8,m8,m4,m16)+2*SB(m8,m4,m4,m16)+SB(m8,m4,m16,m4)+2*SB(m8,m8,m4,m1)+2*SB(
m8,m8,m1,m4)+2*SB(m8,m8,m4,m4)-2*SB(m7,m7,m3,m16)+1/2*SB(m4,m6,m29,m33)+1/2*SB(
m7,m3,m29,m33)-2*SB(m7,m7,m3,m15)+2*SB(m7,m3,m3,m15)+SB(m7,m3,m15,m3)+2*SB(m7,
m7,m3,m4)+2*SB(m7,m7,m4,m3)+2*SB(m7,m7,m3,m3)+2*SB(m6,m2,m2,m14)+SB(m6,m2,m14,
m2)-2*SB(m6,m6,m2,m15)-2*SB(m6,m6,m2,m14)+2*SB(m6,m6,m2,m3)+2*SB(m6,m6,m3,m2)+2
*SB(m6,m6,m2,m2)-4*SB(m8,m8,m12,m13)-4*SB(m8,m8,m12,m16)+2*SB(m8,m12,m4,m16)+2*
SB(m8,m4,m12,m16)+2*SB(m4,m8,m12,m16)+1/2*SB(m3,m2,m29,m33)+2*SB(m8,m12,m1,m13)
+2*SB(m8,m1,m12,m13)+2*SB(m1,m8,m12,m13)+4*SB(m8,m8,m12,m1)+4*SB(m8,m8,m1,m12)+
4*SB(m8,m8,m12,m4)+4*SB(m8,m8,m4,m12)+8*SB(m8,m8,m12,m12)-4*SB(m7,m7,m11,m16)-4
*SB(m7,m7,m11,m15)+2*SB(m7,m11,m4,m16)+2*SB(m7,m4,m11,m16)+2*SB(m4,m7,m11,m16)+
2*SB(m7,m11,m3,m15)+2*SB(m7,m3,m11,m15)+2*SB(m3,m7,m11,m15)+4*SB(m7,m7,m11,m4)+
4*SB(m7,m7,m4,m11)+4*SB(m7,m7,m11,m3)+4*SB(m7,m7,m3,m11)+8*SB(m7,m7,m11,m11)+2*
SB(m6,m10,m2,m14)+2*SB(m6,m2,m10,m14)+2*SB(m2,m6,m10,m14)-4*SB(m6,m6,m10,m15)-4
*SB(m6,m6,m10,m14)+2*SB(m6,m10,m3,m15)+2*SB(m6,m3,m10,m15)+2*SB(m3,m6,m10,m15)+
4*SB(m6,m6,m10,m3)+4*SB(m6,m6,m3,m10)+4*SB(m6,m6,m10,m2)+4*SB(m6,m6,m2,m10)+8*
SB(m6,m6,m10,m10)+4*SB(m5,m5,m2,m9)+4*SB(m5,m5,m9,m2)-2*SB(m5,m5,m2,m13)+1/2*SB
(m1,m6,m29,m33)-2*SB(m5,m5,m2,m14)+2*SB(m5,m2,m2,m14)+SB(m5,m2,m14,m2)+2*SB(m5,
m5,m2,m2)+4*SB(m5,m5,m1,m9)+4*SB(m5,m5,m9,m1)-2*SB(m5,m5,m1,m13)-2*SB(m5,m5,m1,
m14)+2*SB(m5,m1,m1,m13)+SB(m5,m1,m13,m1)+2*SB(m5,m5,m1,m2)+2*SB(m5,m5,m2,m1)+2*
SB(m5,m5,m1,m1)-2*SB(m5,m1,m9,m4)-2*SB(m5,m9,m1,m4)+SB(m1,m5,m13,m4)+SB(m5,m1,
m13,m4)+SB(m5,m13,m1,m4)+2*SB(m1,m8,m4,m13)+2*SB(m8,m1,m4,m13)+SB(m8,m13,m1,m4)
+SB(m1,m7,m16,m4)+SB(m7,m1,m16,m4)+SB(m7,m16,m1,m4)+SB(m1,m8,m16,m4)+2*SB(m8,m1
,m4,m16)+SB(m8,m1,m16,m4)+SB(m8,m16,m1,m4)+SB(m1,m7,m15,m4)+SB(m7,m1,m15,m4)-2*
SB(m1,m4,m4,m16)-SB(m1,m4,m16,m4)-SB(m4,m1,m16,m4)-SB(m4,m16,m1,m4)-2*SB(m1,m1,
m4,m13)-2*SB(m1,m1,m13,m4)-SB(m1,m13,m1,m4)-SB(m1,m8,m4,m1)-SB(m1,m8,m1,m4)-2*
SB(m8,m1,m1,m4)-2*SB(m8,m1,m4,m4)-2*SB(m8,m1,m4,m12)-2*SB(m8,m1,m12,m4)-2*SB(m8
,m12,m1,m4)+2*SB(m1,m1,m4,m4)+SB(m4,m5,m13,m1)+SB(m5,m4,m13,m1)+SB(m5,m13,m4,m1
)+SB(m4,m5,m14,m1)+SB(m5,m4,m14,m1)+SB(m4,m8,m13,m1)+2*SB(m8,m4,m1,m13)+SB(m8,
m4,m13,m1)+SB(m8,m13,m4,m1)+SB(m4,m7,m16,m1)+SB(m7,m4,m16,m1)+SB(m7,m16,m4,m1)+
2*SB(m4,m8,m1,m16)+2*SB(m8,m4,m1,m16)+SB(m8,m16,m4,m1)-2*SB(m4,m1,m4,m16)-2*SB(
m4,m4,m1,m16)-2*SB(m4,m4,m16,m1)-SB(m4,m16,m4,m1)-2*SB(m4,m1,m1,m13)-SB(m4,m1,
m13,m1)-2*SB(m1,m4,m1,m13)-SB(m1,m4,m13,m1)-SB(m1,m13,m4,m1)-2*SB(m8,m4,m1,m1)-
2*SB(m8,m1,m4,m1)-SB(m4,m8,m1,m4)-SB(m4,m8,m4,m1)-2*SB(m8,m4,m1,m4)-2*SB(m8,m4,
m4,m1)-2*SB(m8,m4,m1,m12)-2*SB(m8,m4,m12,m1)-2*SB(m8,m12,m4,m1)-2*SB(m7,m4,m11,
m1)-2*SB(m7,m11,m4,m1)+2*SB(m4,m1,m1,m4)+2*SB(m1,m4,m1,m4)+2*SB(m1,m4,m4,m1)+2*
SB(m4,m1,m4,m1)+2*SB(m4,m4,m1,m1)+2*SB(m4,m7,m3,m16)+2*SB(m7,m4,m3,m16)+SB(m7,
m16,m4,m3)+SB(m4,m6,m15,m3)+SB(m6,m4,m15,m3)+SB(m6,m15,m4,m3)+SB(m4,m8,m16,m3)+
SB(m8,m4,m16,m3)+SB(m8,m16,m4,m3)+SB(m4,m7,m15,m3)+2*SB(m7,m4,m3,m15)+SB(m7,m4,
m15,m3)+SB(m7,m15,m4,m3)+SB(m4,m6,m14,m3)+SB(m6,m4,m14,m3)-2*SB(m4,m3,m3,m15)-
SB(m4,m3,m15,m3)-SB(m3,m4,m15,m3)-SB(m3,m15,m4,m3)-2*SB(m4,m4,m3,m16)-2*SB(m4,
m4,m16,m3)-SB(m4,m16,m4,m3)-SB(m4,m7,m3,m4)-SB(m4,m7,m4,m3)-2*SB(m7,m4,m4,m3)-2
*SB(m7,m4,m3,m3)-2*SB(m8,m4,m12,m3)-2*SB(m8,m12,m4,m3)-2*SB(m7,m4,m3,m11)-2*SB(
m7,m4,m11,m3)-2*SB(m7,m11,m4,m3)+2*SB(m4,m4,m3,m1)+2*SB(m4,m4,m1,m3)+2*SB(m4,m4
,m3,m3)+SB(m3,m8,m13,m4)+SB(m8,m3,m13,m4)+SB(m3,m7,m16,m4)+2*SB(m7,m3,m4,m16)+
SB(m7,m3,m16,m4)+SB(m7,m16,m3,m4)+SB(m3,m6,m15,m4)+SB(m6,m3,m15,m4)+SB(m6,m15,
m3,m4)+SB(m3,m8,m16,m4)+SB(m8,m3,m16,m4)+SB(m8,m16,m3,m4)+2*SB(m3,m7,m4,m15)+2*
SB(m7,m3,m4,m15)+SB(m7,m15,m3,m4)-2*SB(m3,m4,m4,m16)-SB(m3,m4,m16,m4)-2*SB(m4,
m3,m4,m16)-SB(m4,m3,m16,m4)-SB(m4,m16,m3,m4)-2*SB(m3,m4,m3,m15)-2*SB(m3,m3,m4,
m15)-2*SB(m3,m3,m15,m4)-SB(m3,m15,m3,m4)-2*SB(m7,m3,m4,m4)-2*SB(m7,m4,m3,m4)-SB
(m3,m7,m4,m3)-SB(m3,m7,m3,m4)-2*SB(m7,m3,m4,m3)-2*SB(m7,m3,m3,m4)-2*SB(m6,m3,
m10,m4)-2*SB(m6,m10,m3,m4)-2*SB(m7,m3,m4,m11)-2*SB(m7,m3,m11,m4)-2*SB(m7,m11,m3
,m4)+2*SB(m3,m4,m4,m3)+2*SB(m4,m3,m4,m3)+2*SB(m4,m3,m3,m4)+2*SB(m3,m4,m3,m4)+2*
SB(m3,m3,m4,m4)+SB(m3,m5,m14,m2)+SB(m5,m3,m14,m2)+SB(m5,m14,m3,m2)+SB(m3,m5,m13
,m2)+SB(m5,m3,m13,m2)-2*SB(m3,m2,m2,m14)-SB(m3,m2,m14,m2)-SB(m2,m3,m14,m2)-SB(
m2,m14,m3,m2)+2*SB(m3,m6,m2,m15)+2*SB(m6,m3,m2,m15)+SB(m6,m15,m3,m2)+SB(m3,m7,
m15,m2)+SB(m7,m3,m15,m2)+SB(m7,m15,m3,m2)+SB(m3,m6,m14,m2)+2*SB(m6,m3,m2,m14)+
SB(m6,m3,m14,m2)+SB(m6,m14,m3,m2)-2*SB(m3,m3,m2,m15)-2*SB(m3,m3,m15,m2)-SB(m3,
m15,m3,m2)-SB(m3,m6,m2,m3)-SB(m3,m6,m3,m2)-2*SB(m6,m3,m3,m2)+1/2*SB(m6,m1,m29,
m33)-2*SB(m6,m3,m2,m2)-2*SB(m7,m3,m11,m2)-2*SB(m7,m11,m3,m2)-2*SB(m6,m3,m2,m10)
-2*SB(m6,m3,m10,m2)-2*SB(m6,m10,m3,m2)+2*SB(m3,m3,m2,m4)+2*SB(m3,m3,m4,m2)+2*SB
(m3,m3,m2,m2)+1/2*SB(m5,m26,m27,m3)+1/2*SB(m5,m26,m25,m12)+1/2*SB(m5,m26,m26,
m12)-1/2*SB(m5,m26,m27,m12)+4*SB(m5,m9,m9,m14)+4*SB(m5,m9,m9,m13)-2*SB(m5,m9,
m33,m33)-2*SB(m5,m9,m3,m13)-2*SB(m5,m4,m9,m14)-4*SB(m5,m9,m5,m14)-4*SB(m5,m9,m5
,m13)-2*SB(m5,m9,m4,m14)-2*SB(m5,m3,m9,m13)-SB(m5,m3,m1,m14)+8*SB(m5,m9,m5,m9)-
SB(m5,m14,m9,m1)-SB(m5,m14,m1,m1)+SB(m5,m14,m10,m1)-SB(m5,m1,m14,m1)-SB(m5,m14,
m9,m4)-SB(m5,m14,m4,m4)-SB(m5,m14,m2,m4)+2*SB(m5,m14,m14,m4)-SB(m5,m14,m10,m4)-
2*SB(m5,m9,m14,m1)-1/2*SB(m5,m26,m26,m2)+SB(m5,m4,m14,m10)-SB(m5,m3,m14,m10)-SB
(m5,m14,m3,m10)+SB(m5,m14,m4,m10)+SB(m5,m14,m2,m10)+SB(m5,m14,m1,m10)-2*SB(m5,
m14,m14,m10)+SB(m5,m1,m14,m10)-4*SB(m5,m9,m9,m3)+2*SB(m5,m9,m3,m3)+2*SB(m5,m9,
m14,m3)-SB(m5,m4,m14,m3)-SB(m5,m3,m14,m3)+SB(m5,m14,m9,m3)-SB(m5,m14,m3,m3)-SB(
m5,m14,m10,m3)-1/2*SB(m5,m26,m25,m3)-1/2*SB(m5,m1,m2,m10)+1/2*SB(m5,m1,m3,m10)-
1/2*SB(m5,m4,m1,m10)-1/2*SB(m5,m4,m2,m10)+1/2*SB(m5,m4,m1,m12)-1/2*SB(m5,m27,
m25,m10)-1/2*SB(m5,m27,m26,m10)+1/2*SB(m5,m27,m27,m10)+1/2*SB(m5,m1,m4,m12)-3/2
*SB(m5,m1,m1,m4)+1/2*SB(m5,m1,m10,m4)+1/2*SB(m5,m1,m12,m4)+1/2*SB(m5,m27,m25,m4
)-1/2*SB(m5,m27,m27,m4)+1/2*SB(m5,m26,m25,m10)+1/2*SB(m5,m26,m26,m10)-1/2*SB(m5
,m26,m27,m10)-1/2*SB(m5,m4,m4,m12)+1/2*SB(m5,m27,m26,m2)-SB(m5,m4,m1,m1)-1/2*SB
(m5,m4,m10,m1)+1/2*SB(m5,m4,m12,m1)+1/2*SB(m5,m1,m10,m3)+1/2*SB(m5,m1,m12,m3)-1
/2*SB(m5,m26,m25,m4)-4*SB(m5,m9,m9,m4)+2*SB(m5,m9,m4,m4)-8*SB(m5,m9,m9,m9)+2*SB
(m5,m9,m13,m4)-2*SB(m5,m4,m14,m4)+SB(m5,m4,m14,m9)+SB(m5,m3,m14,m9)+SB(m5,m14,
m4,m9)+SB(m5,m14,m3,m9)+SB(m5,m14,m2,m9)-2*SB(m5,m14,m14,m9)-SB(m5,m14,m1,m9)-
SB(m5,m1,m14,m9)+2*SB(m5,m9,m4,m2)+4*SB(m5,m9,m5,m2)-2*SB(m5,m9,m13,m2)-SB(m5,
m14,m4,m2)+SB(m5,m14,m9,m2)-2*SB(m5,m14,m14,m2)+SB(m5,m14,m2,m2)+SB(m5,m14,m10,
m2)+2*SB(m5,m9,m3,m1)+4*SB(m5,m9,m5,m1)-SB(m5,m13,m3,m3)+SB(m5,m13,m3,m9)+SB(m5
,m13,m3,m12)-SB(m5,m13,m3,m1)+SB(m5,m13,m9,m1)-SB(m5,m13,m9,m2)-SB(m5,m13,m9,m3
)+SB(m5,m13,m9,m4)-SB(m5,m3,m2,m9)-SB(m5,m13,m4,m4)+SB(m5,m13,m4,m9)-2*SB(m5,
m14,m2,m14)+2*SB(m5,m14,m14,m14)-SB(m5,m1,m3,m14)+SB(m5,m14,m33,m33)-SB(m5,m1,
m33,m33)+1/2*SB(m5,m4,m10,m3)-1/2*SB(m5,m4,m12,m3)+1/2*SB(m5,m2,m28,m33)+1/2*SB
(m5,m4,m4,m1)+SB(m5,m9,m28,m33)+3/2*SB(m5,m4,m1,m4)+1/2*SB(m5,m4,m10,m4)-1/2*SB
(m5,m4,m12,m4)-1/2*SB(m5,m1,m10,m2)-1/2*SB(m5,m1,m12,m2)+SB(m5,m1,m13,m2)-1/2*
SB(m5,m26,m26,m1)-1/2*SB(m5,m1,m1,m12)+SB(m5,m3,m1,m9)-SB(m5,m2,m13,m2)-SB(m5,
m2,m4,m13)-2*SB(m5,m13,m13,m1)-SB(m5,m2,m13,m9)+SB(m5,m2,m13,m12)+1/2*SB(m5,m26
,m27,m4)+1/2*SB(m5,m27,m26,m1)-1/2*SB(m5,m27,m27,m3)+1/2*SB(m5,m4,m3,m10)-1/2*
SB(m5,m4,m4,m10)-1/2*SB(m5,m4,m28,m33)+SB(m5,m1,m4,m4)-1/2*SB(m5,m1,m4,m10)-1/2
*SB(m5,m4,m10,m2)+1/2*SB(m5,m4,m12,m2)-4*SB(m5,m5,m4,m9)+2*SB(m5,m5,m4,m13)+2*
SB(m5,m5,m4,m14)+SB(m5,m3,m13,m9)-2*SB(m5,m3,m13,m3)-SB(m5,m3,m13,m4)+SB(m5,m13
,m2,m12)-SB(m5,m13,m2,m9)+1/2*SB(m5,m4,m4,m2)+1/2*SB(m5,m4,m3,m12)-1/2*SB(m5,m4
,m3,m1)-2*SB(m5,m2,m9,m3)-SB(m5,m4,m9,m1)-2*SB(m5,m9,m2,m3)+SB(m5,m4,m13,m9)-SB
(m5,m4,m13,m12)-SB(m5,m4,m13,m4)+1/2*SB(m5,m4,m1,m3)-SB(m5,m4,m1,m9)-1/2*SB(m5,
m4,m3,m2)-SB(m5,m4,m2,m13)-SB(m5,m4,m2,m14)+1/2*SB(m5,m4,m2,m12)+SB(m5,m4,m2,m2
)+1/2*SB(m5,m4,m2,m3)+3/2*SB(m5,m4,m2,m4)+SB(m5,m4,m2,m9)-4*SB(m5,m4,m5,m9)-2*
SB(m5,m4,m5,m2)-2*SB(m5,m4,m5,m1)+2*SB(m5,m4,m5,m14)+2*SB(m5,m4,m5,m13)+SB(m5,
m13,m33,m33)+1/2*SB(m5,m1,m3,m2)+1/2*SB(m5,m1,m1,m3)-SB(m5,m1,m13,m3)-1/2*SB(m5
,m1,m2,m3)+1/2*SB(m5,m25,m25,m12)-1/2*SB(m5,m25,m26,m2)-1/2*SB(m5,m3,m28,m33)+1
/2*SB(m5,m1,m28,m33)-SB(m5,m5,m28,m33)-1/2*SB(m5,m25,m25,m4)+1/2*SB(m5,m25,m27,
m4)+3*SB(m5,m4,m9,m4)+SB(m5,m3,m13,m12)-1/2*SB(m5,m1,m4,m1)-1/2*SB(m5,m27,m25,
m12)-1/2*SB(m5,m27,m26,m12)+1/2*SB(m5,m27,m27,m12)+1/2*SB(m5,m27,m25,m3)-1/2*SB
(m5,m1,m1,m10)-1/2*SB(m5,m1,m10,m1)-1/2*SB(m5,m1,m12,m1)-SB(m5,m13,m4,m12)-SB(
m5,m13,m2,m2)-2*SB(m5,m13,m1,m13)+SB(m5,m13,m1,m1)-SB(m5,m13,m1,m3)-SB(m5,m3,m9
,m2)+3*SB(m5,m3,m9,m3)+SB(m5,m3,m9,m1)+SB(m5,m3,m9,m4)-2*SB(m5,m13,m13,m9)+2*SB
(m5,m13,m13,m3)-2*SB(m5,m13,m13,m12)+2*SB(m5,m13,m13,m13)+SB(m5,m13,m1,m9)+SB(
m5,m13,m1,m12)+SB(m5,m4,m9,m2)+SB(m5,m4,m9,m3)-SB(m5,m13,m12,m4)+SB(m5,m13,m12,
m1)+SB(m5,m13,m12,m2)-SB(m5,m13,m12,m3)-2*SB(m5,m5,m4,m1)-2*SB(m5,m5,m4,m2)+2*
SB(m5,m5,m3,m14)+2*SB(m5,m5,m3,m13)-4*SB(m5,m5,m5,m1)-4*SB(m5,m5,m5,m2)-1/2*SB(
m5,m2,m1,m10)-1/2*SB(m5,m2,m1,m12)-1/2*SB(m5,m2,m1,m3)-1/2*SB(m5,m2,m1,m4)-2*SB
(m5,m3,m5,m2)-2*SB(m5,m3,m5,m1)+1/2*SB(m5,m3,m4,m10)+1/2*SB(m5,m3,m4,m12)+2*SB(
m5,m3,m5,m13)+2*SB(m5,m3,m5,m14)-1/2*SB(m5,m3,m3,m10)-SB(m5,m2,m3,m9)+1/2*SB(m5
,m2,m3,m10)-1/2*SB(m5,m2,m3,m12)-1/2*SB(m5,m3,m3,m12)+SB(m5,m3,m1,m1)+3/2*SB(m5
,m3,m1,m3)+1/2*SB(m5,m3,m1,m4)-SB(m5,m2,m33,m33)-SB(m5,m3,m1,m13)-SB(m5,m3,m2,
m2)+3/2*SB(m5,m3,m2,m3)+1/2*SB(m5,m3,m2,m4)+1/2*SB(m5,m3,m2,m10)-1/2*SB(m5,m3,
m2,m12)-1/2*SB(m5,m3,m1,m12)-4*SB(m5,m5,m3,m9)+1/2*SB(m5,m3,m3,m1)+1/2*SB(m5,m3
,m3,m2)+SB(m5,m1,m13,m9)+SB(m5,m1,m3,m9)-SB(m5,m1,m4,m9)+4*SB(m5,m1,m5,m9)+1/2*
SB(m5,m1,m4,m2)+2*SB(m5,m1,m5,m2)+SB(m5,m1,m13,m12)+SB(m5,m1,m3,m3)-1/2*SB(m5,
m25,m27,m10)+1/2*SB(m5,m25,m25,m10)+1/2*SB(m5,m25,m26,m10)-1/2*SB(m5,m1,m2,m4)-
1/2*SB(m5,m3,m12,m2)+1/2*SB(m5,m3,m12,m3)+1/2*SB(m5,m3,m12,m4)+SB(m2,m5,m14,m3)
+SB(m5,m2,m14,m3)+SB(m5,m14,m2,m3)-1/2*SB(m5,m2,m2,m12)+1/2*SB(m5,m3,m1,m10)+SB
(m5,m2,m14,m9)+SB(m5,m2,m14,m10)+SB(m5,m2,m14,m1)-SB(m5,m2,m14,m4)+2*SB(m5,m2,
m5,m2)+2*SB(m5,m2,m5,m1)-SB(m5,m2,m4,m14)-1/2*SB(m5,m2,m4,m10)+1/2*SB(m5,m2,m4,
m12)-1/2*SB(m5,m3,m4,m1)-1/2*SB(m5,m3,m4,m2)-1/2*SB(m5,m2,m3,m2)+SB(m5,m2,m3,m3
)+1/2*SB(m5,m2,m3,m1)-2*SB(m5,m2,m5,m13)-2*SB(m5,m2,m5,m14)+4*SB(m5,m2,m5,m9)-2
*SB(m5,m5,m3,m1)-2*SB(m5,m5,m3,m2)+1/2*SB(m5,m2,m12,m4)-1/2*SB(m5,m2,m12,m1)-1/
2*SB(m5,m2,m12,m2)+1/2*SB(m5,m2,m12,m3)+1/2*SB(m5,m2,m10,m4)-1/2*SB(m5,m2,m10,
m1)-1/2*SB(m5,m2,m10,m2)+1/2*SB(m5,m2,m10,m3)-1/2*SB(m5,m25,m26,m1)-1/2*SB(m5,
m1,m2,m12)-1/2*SB(m5,m1,m3,m12)+1/2*SB(m5,m25,m26,m12)-1/2*SB(m5,m25,m27,m12)+3
/2*SB(m5,m1,m3,m1)-2*SB(m5,m1,m5,m13)-2*SB(m5,m1,m5,m14)+4*SB(m5,m5,m5,m14)+4*
SB(m5,m5,m5,m13)-8*SB(m5,m5,m5,m9)-3/2*SB(m5,m2,m2,m3)-4*SB(m5,m3,m5,m9)+2*SB(
m5,m1,m5,m1)-SB(m5,m1,m3,m13)-1/2*SB(m5,m25,m25,m3)+1/2*SB(m5,m25,m27,m3)-1/2*
SB(m5,m2,m2,m10)+1/2*SB(m5,m2,m2,m4)+1/2*SB(m5,m2,m4,m1)+3/2*SB(m5,m2,m4,m2)+SB
(m5,m2,m4,m9)+SB(m5,m2,m4,m4)-1/2*SB(m5,m3,m10,m3)-1/2*SB(m5,m3,m10,m4)+1/2*SB(
m5,m3,m10,m1)+1/2*SB(m5,m3,m10,m2)-1/2*SB(m5,m3,m12,m1)-2*SB(m2,m3,m2,m14)-2*SB
(m2,m2,m3,m14)-2*SB(m2,m2,m14,m3)-SB(m2,m14,m2,m3)+SB(m2,m7,m16,m3)+SB(m7,m2,
m16,m3)+SB(m2,m6,m15,m3)+2*SB(m6,m2,m3,m15)+SB(m6,m2,m15,m3)+SB(m6,m15,m2,m3)+
SB(m2,m7,m15,m3)+SB(m7,m2,m15,m3)+SB(m7,m15,m2,m3)+2*SB(m2,m6,m3,m14)+2*SB(m6,
m2,m3,m14)+SB(m6,m14,m2,m3)-2*SB(m2,m3,m3,m15)-SB(m2,m3,m15,m3)-2*SB(m3,m2,m3,
m15)-SB(m3,m2,m15,m3)-SB(m3,m15,m2,m3)+1/2*SB(m2,m26,m25,m4)-1/2*SB(m2,m26,m27,
m4)-1/2*SB(m2,m27,m26,m1)+1/2*SB(m2,m27,m27,m3)-2*SB(m6,m2,m3,m3)-2*SB(m6,m3,m2
,m3)-SB(m2,m6,m3,m2)-SB(m2,m6,m2,m3)-2*SB(m6,m2,m3,m2)-2*SB(m6,m2,m2,m3)-2*SB(
m6,m2,m3,m10)-2*SB(m6,m2,m10,m3)-2*SB(m6,m10,m2,m3)+2*SB(m2,m3,m3,m2)+2*SB(m3,
m2,m3,m2)+2*SB(m3,m2,m2,m3)+2*SB(m2,m3,m2,m3)+2*SB(m2,m2,m3,m3)-2*SB(m5,m2,m1,
m9)-2*SB(m5,m2,m9,m1)-2*SB(m5,m9,m2,m1)+SB(m2,m5,m13,m1)+2*SB(m5,m2,m1,m13)+SB(
m5,m2,m13,m1)+SB(m5,m13,m2,m1)-2*SB(m2,m2,m1,m14)-2*SB(m2,m2,m14,m1)-SB(m2,m14,
m2,m1)+2*SB(m2,m5,m1,m14)+2*SB(m5,m2,m1,m14)+SB(m5,m14,m2,m1)+SB(m2,m8,m13,m1)+
SB(m8,m2,m13,m1)+SB(m8,m13,m2,m1)+SB(m2,m8,m16,m1)+SB(m8,m2,m16,m1)+SB(m2,m6,
m14,m1)+SB(m6,m2,m14,m1)+SB(m6,m14,m2,m1)-2*SB(m2,m1,m1,m13)-SB(m2,m1,m13,m1)-
SB(m1,m2,m13,m1)-SB(m1,m13,m2,m1)-2*SB(m5,m2,m2,m1)-2*SB(m6,m2,m10,m1)-2*SB(m6,
m10,m2,m1)-2*SB(m5,m2,m1,m1)-SB(m2,m5,m1,m2)-SB(m2,m5,m2,m1)+2*SB(m2,m2,m1,m1)+
2*SB(m2,m2,m1,m3)+2*SB(m2,m2,m3,m1)-2*SB(m5,m1,m2,m9)-2*SB(m5,m1,m9,m2)-2*SB(m5
,m9,m1,m2)+2*SB(m1,m5,m2,m13)+2*SB(m5,m1,m2,m13)+SB(m5,m13,m1,m2)+SB(m1,m5,m14,
m2)+2*SB(m5,m1,m2,m14)+SB(m5,m1,m14,m2)+SB(m5,m14,m1,m2)-2*SB(m1,m2,m2,m14)-SB(
m1,m2,m14,m2)-2*SB(m2,m1,m2,m14)-SB(m2,m1,m14,m2)-SB(m2,m14,m1,m2)+SB(m7,m1,m16
,m11)+SB(m7,m16,m3,m12)+SB(m7,m16,m4,m12)-SB(m7,m16,m1,m12)+1/2*SB(m7,m1,m1,m3)
+SB(m7,m1,m11,m3)-1/2*SB(m7,m1,m2,m3)+SB(m7,m2,m11,m1)-SB(m7,m2,m16,m1)-2*SB(m7
,m1,m7,m4)+1/2*SB(m7,m25,m25,m12)-1/2*SB(m7,m25,m26,m2)+1/2*SB(m7,m1,m34,m33)+
SB(m7,m16,m2,m11)-SB(m7,m16,m3,m11)-1/2*SB(m7,m25,m25,m4)+1/2*SB(m7,m25,m27,m4)
+2*SB(m7,m1,m7,m16)+2*SB(m7,m1,m7,m15)-SB(m7,m15,m1,m3)+SB(m7,m15,m10,m3)+SB(m7
,m15,m11,m3)-2*SB(m7,m1,m11,m15)+4*SB(m7,m11,m7,m3)-2*SB(m7,m11,m16,m3)+2*SB(m7
,m11,m1,m3)+1/2*SB(m7,m2,m34,m33)-SB(m7,m11,m34,m33)-SB(m7,m1,m15,m2)-2*SB(m7,
m2,m11,m16)-2*SB(m7,m11,m1,m15)+4*SB(m7,m11,m11,m16)+4*SB(m7,m11,m11,m15)-2*SB(
m7,m11,m2,m16)+SB(m1,m8,m13,m2)+SB(m8,m1,m13,m2)+SB(m8,m13,m1,m2)+SB(m1,m6,m15,
m2)+SB(m6,m1,m15,m2)+SB(m1,m6,m14,m2)+SB(m6,m1,m14,m2)+SB(m6,m14,m1,m2)-2*SB(m1
,m2,m1,m13)-2*SB(m1,m1,m2,m13)-2*SB(m1,m1,m13,m2)-SB(m1,m13,m1,m2)-2*SB(m8,m1,
m12,m2)-2*SB(m8,m12,m1,m2)-2*SB(m5,m1,m2,m2)-2*SB(m5,m2,m1,m2)-SB(m1,m5,m2,m1)-
SB(m1,m5,m1,m2)-2*SB(m5,m1,m2,m1)-2*SB(m5,m1,m1,m2)+2*SB(m1,m1,m2,m4)+2*SB(m1,
m1,m4,m2)+2*SB(m1,m2,m2,m1)+2*SB(m2,m1,m2,m1)+2*SB(m2,m1,m1,m2)+2*SB(m1,m2,m1,
m2)+2*SB(m1,m1,m2,m2)+1/2*SB(m2,m26,m26,m1)-SB(m2,m22,m24,m3)+SB(m2,m22,m24,m1)
+1/2*SB(m2,m27,m25,m10)+1/2*SB(m2,m27,m26,m10)-1/2*SB(m2,m27,m27,m10)-1/2*SB(m2
,m27,m25,m4)+1/2*SB(m2,m27,m27,m4)-1/2*SB(m2,m26,m25,m10)-1/2*SB(m2,m26,m26,m10
)+1/2*SB(m2,m26,m27,m10)-1/2*SB(m2,m27,m26,m2)+SB(m1,m4,m16,m1)+2*SB(m2,m14,m2,
m14)+SB(m2,m14,m3,m3)-2*SB(m1,m6,m10,m15)+1/2*SB(m1,m6,m11,m1)+2*SB(m1,m7,m7,
m15)+2*SB(m1,m7,m7,m16)+SB(m3,m1,m7,m3)+1/2*SB(m2,m6,m4,m11)+1/2*SB(m2,m6,m4,m9
)+2*SB(m2,m6,m4,m10)-4*SB(m2,m7,m7,m11)+1/2*SB(m3,m4,m4,m10)+1/2*SB(m3,m4,m4,
m12)+2*SB(m2,m7,m7,m15)+2*SB(m2,m7,m7,m16)+1/2*SB(m1,m2,m2,m12)+2*SB(m1,m5,m2,
m14)-3*SB(m3,m7,m4,m11)-1/2*SB(m3,m7,m4,m12)+1/2*SB(m3,m5,m4,m12)-1/2*SB(m3,m5,
m4,m1)-1/2*SB(m3,m5,m4,m2)-3/2*SB(m2,m4,m3,m2)+SB(m2,m4,m3,m3)+SB(m2,m4,m2,m16)
+SB(m2,m4,m2,m14)+1/2*SB(m2,m4,m10,m1)+1/2*SB(m2,m4,m10,m2)-1/2*SB(m2,m4,m10,m3
)-1/2*SB(m2,m4,m10,m4)-SB(m2,m8,m13,m2)-2*SB(m2,m3,m6,m2)-2*SB(m2,m3,m6,m3)-4*
SB(m2,m3,m6,m10)+SB(m2,m14,m3,m10)-1/2*SB(m1,m6,m9,m1)-2*SB(m3,m6,m6,m15)+2*SB(
m1,m3,m8,m12)-1/2*SB(m1,m7,m1,m10)-1/2*SB(m1,m7,m1,m12)-SB(m3,m20,m19,m15)-SB(
m3,m20,m19,m13)+SB(m3,m6,m15,m1)+SB(m3,m6,m15,m2)-SB(m3,m6,m15,m3)+1/2*SB(m1,m6
,m4,m11)+1/2*SB(m1,m6,m4,m9)-SB(m1,m5,m14,m1)-2*SB(m1,m6,m6,m2)-2*SB(m1,m6,m6,
m3)-SB(m1,m5,m14,m9)+SB(m1,m5,m14,m10)+2*SB(m2,m4,m6,m10)+SB(m2,m22,m21,m1)+SB(
m2,m22,m21,m2)+SB(m2,m22,m21,m3)+SB(m2,m22,m21,m4)+SB(m1,m13,m3,m3)-SB(m1,m13,
m3,m9)-SB(m1,m13,m3,m12)+SB(m1,m13,m3,m1)-SB(m2,m3,m1,m1)+1/2*SB(m2,m3,m1,m2)-3
/2*SB(m2,m3,m1,m3)+SB(m2,m3,m1,m4)-1/2*SB(m2,m3,m1,m9)-SB(m2,m3,m1,m10)-SB(m1,
m13,m9,m1)+SB(m1,m13,m9,m2)+SB(m1,m13,m9,m3)-SB(m1,m13,m9,m4)+SB(m3,m8,m1,m1)+1
/2*SB(m3,m8,m1,m2)+3/2*SB(m3,m8,m1,m3)-2*SB(m2,m7,m11,m16)-SB(m1,m3,m13,m12)+3/
2*SB(m1,m2,m2,m3)+1/2*SB(m1,m8,m1,m9)-1/2*SB(m1,m8,m1,m11)+SB(m1,m8,m1,m12)-1/2
*SB(m2,m5,m3,m12)-SB(m3,m1,m15,m10)-SB(m3,m1,m15,m11)+2*SB(m3,m1,m13,m3)+1/2*SB
(m1,m5,m1,m12)-1/2*SB(m3,m8,m4,m9)+1/2*SB(m3,m8,m4,m11)-SB(m3,m8,m4,m12)+1/2*SB
(m3,m8,m4,m2)+3/2*SB(m3,m8,m4,m3)-SB(m3,m8,m4,m4)+1/2*SB(m2,m3,m1,m11)-SB(m3,m1
,m13,m9)-SB(m3,m1,m13,m12)+SB(m2,m1,m14,m9)-SB(m2,m1,m14,m10)+SB(m3,m1,m6,m2)-
SB(m3,m7,m15,m11)-SB(m3,m7,m15,m10)-SB(m1,m6,m14,m9)+SB(m1,m6,m14,m10)-SB(m2,
m14,m2,m9)-SB(m2,m14,m2,m10)+SB(m3,m6,m14,m9)-SB(m3,m6,m14,m10)+1/2*SB(m1,m6,
m11,m4)-SB(m1,m7,m3,m15)-SB(m1,m7,m3,m16)-1/2*SB(m2,m6,m11,m3)+1/2*SB(m2,m6,m11
,m4)-1/2*SB(m2,m6,m11,m2)+1/2*SB(m2,m5,m4,m1)+1/2*SB(m2,m5,m4,m2)-SB(m1,m7,m16,
m1)-SB(m1,m7,m16,m12)+SB(m1,m7,m16,m11)+SB(m2,m3,m15,m2)-SB(m2,m3,m15,m11)+1/2*
SB(m1,m8,m3,m4)+1/2*SB(m1,m8,m3,m1)+SB(m2,m5,m2,m9)+2*SB(m3,m2,m6,m14)-4*SB(m3,
m5,m5,m9)-1/2*SB(m1,m7,m10,m4)+2*SB(m2,m4,m7,m11)-SB(m1,m19,m19,m15)+2*SB(m2,m6
,m3,m15)-1/2*SB(m2,m6,m3,m11)-1/2*SB(m2,m6,m3,m1)-3*SB(m2,m6,m3,m3)-1/2*SB(m2,
m6,m3,m4)+1/2*SB(m2,m6,m3,m9)-3*SB(m2,m6,m3,m10)+SB(m1,m7,m11,m3)-SB(m1,m7,m11,
m4)+SB(m3,m2,m14,m3)-SB(m3,m2,m14,m9)+SB(m3,m2,m14,m10)+1/2*SB(m3,m5,m10,m1)+1/
2*SB(m3,m5,m10,m2)-1/2*SB(m3,m5,m10,m3)-1/2*SB(m3,m5,m10,m4)-1/2*SB(m1,m8,m11,
m1)+1/2*SB(m1,m8,m11,m2)+1/2*SB(m1,m8,m11,m3)+SB(m2,m5,m13,m12)-SB(m2,m5,m13,m9
)-SB(m3,m8,m16,m11)+SB(m3,m20,m20,m1)+SB(m3,m20,m20,m2)+SB(m3,m20,m20,m3)+SB(m3
,m20,m20,m4)-SB(m3,m20,m20,m13)-SB(m3,m20,m20,m15)+1/2*SB(m1,m7,m1,m3)+1/2*SB(
m1,m7,m1,m4)+SB(m1,m19,m23,m4)+1/2*SB(m1,m25,m27,m10)-1/2*SB(m1,m25,m25,m10)-1/
2*SB(m1,m25,m26,m10)+1/2*SB(m1,m8,m34,m33)+1/2*SB(m1,m30,m30,m4)-1/2*SB(m1,m30,
m31,m4)+1/2*SB(m1,m32,m30,m9)-1/2*SB(m1,m32,m31,m9)-1/2*SB(m1,m30,m30,m9)+1/2*
SB(m1,m30,m31,m9)+1/2*SB(m1,m30,m32,m9)+1/2*SB(m1,m4,m28,m33)+1/2*SB(m1,m32,m32
,m2)-1/2*SB(m1,m4,m34,m33)+1/2*SB(m2,m27,m25,m12)+1/2*SB(m2,m27,m26,m12)-1/2*SB
(m2,m27,m27,m12)-1/2*SB(m2,m27,m25,m3)+1/2*SB(m3,m31,m30,m11)+1/2*SB(m3,m31,m32
,m3)+1/2*SB(m3,m31,m30,m9)-1/2*SB(m3,m31,m31,m9)-1/2*SB(m3,m31,m32,m9)-SB(m3,
m20,m23,m2)+1/2*SB(m3,m31,m32,m2)-1/2*SB(m3,m31,m30,m4)+SB(m3,m20,m23,m4)+1/2*
SB(m6,m4,m29,m33)-1/2*SB(m3,m4,m29,m33)-1/2*SB(m3,m2,m9,m1)+1/2*SB(m3,m2,m9,m2)
+1/2*SB(m3,m2,m9,m3)-1/2*SB(m3,m2,m9,m4)+2*SB(m3,m2,m6,m15)+SB(m3,m1,m1,m15)-SB
(m3,m6,m15,m10)+SB(m2,m4,m8,m1)+SB(m2,m4,m8,m4)+1/2*SB(m3,m1,m10,m3)+SB(m2,m1,
m3,m4)-SB(m2,m1,m3,m9)+1/2*SB(m2,m1,m3,m2)-SB(m2,m1,m3,m3)-1/2*SB(m2,m1,m3,m10)
-3/2*SB(m2,m1,m3,m1)-1/2*SB(m3,m6,m2,m1)-3*SB(m3,m6,m2,m2)+2*SB(m2,m4,m8,m12)+1
/2*SB(m2,m1,m4,m10)-1/2*SB(m2,m1,m4,m12)-SB(m2,m1,m4,m9)-1/2*SB(m3,m4,m10,m2)+1
/2*SB(m3,m4,m10,m3)+1/2*SB(m3,m4,m10,m4)-2*SB(m3,m2,m6,m2)-2*SB(m3,m2,m6,m3)+1/
2*SB(m2,m7,m2,m4)-1/2*SB(m2,m5,m3,m10)-1/2*SB(m1,m2,m12,m4)+1/2*SB(m1,m2,m12,m1
)+1/2*SB(m1,m2,m12,m2)-1/2*SB(m1,m2,m12,m3)-1/2*SB(m1,m2,m10,m4)+1/2*SB(m1,m2,
m10,m1)+1/2*SB(m1,m2,m10,m2)-1/2*SB(m1,m2,m10,m3)+SB(m2,m3,m14,m3)+1/2*SB(m1,m6
,m2,m9)+SB(m6,m6,m29,m33)-2*SB(m7,m7,m2,m3)-2*SB(m7,m7,m2,m4)-SB(m7,m3,m1,m15)+
SB(m7,m3,m2,m2)-1/2*SB(m7,m3,m2,m3)+1/2*SB(m7,m3,m2,m4)+1/2*SB(m7,m3,m2,m10)-1/
2*SB(m7,m3,m2,m12)+SB(m7,m3,m1,m11)+1/2*SB(m7,m3,m1,m12)+1/2*SB(m7,m3,m3,m1)-3/
2*SB(m7,m3,m3,m2)+SB(m7,m16,m4,m11)-SB(m7,m16,m4,m2)+SB(m7,m2,m11,m4)+SB(m7,m7,
m34,m33)+SB(m7,m1,m11,m2)-SB(m7,m16,m2,m4)-SB(m7,m16,m12,m1)+1/2*SB(m7,m1,m4,m2
)-4*SB(m7,m7,m1,m11)-SB(m7,m3,m16,m11)-SB(m7,m2,m11,m3)-SB(m7,m1,m16,m12)+SB(m7
,m16,m4,m4)+SB(m7,m1,m3,m3)-2*SB(m7,m1,m7,m3)-1/2*SB(m7,m3,m34,m33)-SB(m7,m16,
m11,m2)-SB(m7,m16,m12,m2)-1/2*SB(m7,m25,m27,m10)-2*SB(m7,m16,m16,m12)+SB(m7,m16
,m2,m12)+2*SB(m7,m16,m16,m2)-SB(m7,m16,m2,m2)+1/2*SB(m7,m25,m25,m10)+1/2*SB(m7,
m25,m26,m10)-SB(m7,m16,m3,m3)-SB(m7,m1,m11,m4)-1/2*SB(m7,m1,m2,m4)+1/2*SB(m7,m1
,m3,m2)+SB(m7,m16,m11,m4)+SB(m7,m16,m12,m4)-2*SB(m7,m16,m16,m4)-SB(m7,m2,m3,m11
)+SB(m7,m2,m4,m11)+SB(m7,m2,m16,m11)+SB(m7,m2,m16,m12)+3/2*SB(m2,m3,m3,m4)-1/2*
SB(m2,m4,m1,m9)+SB(m2,m4,m1,m1)-3/2*SB(m2,m4,m1,m2)-3/2*SB(m2,m4,m1,m4)+1/2*SB(
m2,m4,m2,m9)+1/2*SB(m2,m4,m2,m10)-3/2*SB(m2,m4,m2,m1)-SB(m2,m4,m2,m2)-3/2*SB(m2
,m4,m2,m3)-2*SB(m2,m4,m2,m4)+SB(m2,m4,m1,m13)-SB(m2,m6,m15,m10)+SB(m2,m6,m15,
m11)-2*SB(m1,m7,m7,m3)-2*SB(m1,m7,m7,m4)-4*SB(m1,m7,m7,m11)+SB(m1,m19,m19,m1)+
SB(m1,m19,m19,m2)+SB(m1,m19,m19,m3)+SB(m1,m19,m19,m4)-1/2*SB(m2,m7,m2,m10)-1/2*
SB(m2,m1,m12,m4)-1/2*SB(m2,m7,m2,m12)-1/2*SB(m2,m1,m12,m3)+1/2*SB(m2,m1,m12,m1)
+1/2*SB(m2,m1,m12,m2)-SB(m1,m4,m13,m9)+SB(m1,m4,m13,m12)+SB(m1,m4,m13,m4)+1/2*
SB(m1,m4,m1,m11)+3/2*SB(m1,m4,m1,m2)-1/2*SB(m1,m4,m1,m3)+1/2*SB(m1,m4,m1,m9)+SB
(m1,m3,m33,m33)+SB(m1,m4,m3,m2)-SB(m1,m4,m3,m3)+SB(m1,m4,m2,m13)+1/2*SB(m1,m4,
m2,m11)-SB(m1,m4,m2,m12)+1/2*SB(m1,m4,m2,m1)-SB(m1,m4,m2,m2)+SB(m1,m4,m2,m3)-3/
2*SB(m1,m4,m2,m4)-1/2*SB(m1,m4,m2,m9)-1/2*SB(m1,m4,m4,m2)+3/2*SB(m1,m4,m4,m3)+
SB(m1,m4,m3,m16)+1/2*SB(m1,m4,m3,m4)-SB(m1,m4,m3,m12)-3/2*SB(m1,m4,m3,m1)+1/2*
SB(m1,m4,m3,m9)-1/2*SB(m1,m4,m3,m11)-2*SB(m2,m8,m8,m1)-2*SB(m2,m8,m8,m4)+SB(m2,
m4,m4,m16)+1/2*SB(m3,m1,m9,m1)+1/2*SB(m3,m5,m1,m10)-1/2*SB(m3,m5,m1,m12)-SB(m2,
m14,m9,m3)+SB(m2,m14,m9,m4)-SB(m2,m7,m3,m11)-1/2*SB(m2,m7,m3,m12)+1/2*SB(m2,m7,
m3,m1)-SB(m3,m8,m33,m33)-1/2*SB(m2,m8,m11,m1)-1/2*SB(m2,m8,m9,m3)+1/2*SB(m2,m8,
m9,m4)+1/2*SB(m2,m6,m2,m9)+SB(m2,m6,m2,m10)-SB(m3,m5,m1,m13)-SB(m3,m5,m1,m14)+
SB(m2,m1,m3,m14)-1/2*SB(m1,m6,m3,m11)-SB(m1,m6,m14,m1)+1/2*SB(m1,m6,m3,m9)+SB(
m1,m5,m1,m9)-1/2*SB(m1,m5,m1,m10)-SB(m3,m6,m15,m11)-1/2*SB(m1,m5,m10,m1)+SB(m2,
m14,m4,m4)+1/2*SB(m1,m3,m3,m9)+1/2*SB(m1,m3,m3,m10)+1/2*SB(m1,m3,m3,m11)+SB(m1,
m5,m1,m1)-1/2*SB(m1,m5,m1,m3)-1/2*SB(m1,m5,m1,m4)+SB(m1,m2,m3,m14)-SB(m1,m2,m3,
m9)-1/2*SB(m1,m2,m3,m10)+SB(m1,m2,m3,m4)+1/2*SB(m1,m2,m3,m12)-1/2*SB(m3,m5,m28,
m33)+1/2*SB(m3,m8,m28,m33)-1/2*SB(m3,m7,m34,m33)-1/2*SB(m3,m8,m34,m33)+1/2*SB(
m3,m4,m34,m33)-1/2*SB(m1,m30,m32,m2)+1/2*SB(m1,m25,m25,m3)-1/2*SB(m1,m25,m27,m3
)+1/2*SB(m1,m25,m26,m1)-1/2*SB(m1,m25,m26,m12)+1/2*SB(m1,m25,m27,m12)-SB(m1,m19
,m23,m2)+1/2*SB(m1,m4,m11,m4)+1/2*SB(m1,m4,m11,m1)-1/2*SB(m1,m4,m11,m3)+SB(m3,
m1,m2,m14)-1/2*SB(m3,m1,m2,m10)+1/2*SB(m3,m1,m2,m11)+1/2*SB(m3,m1,m2,m12)+1/2*
SB(m2,m6,m4,m2)+1/2*SB(m2,m6,m4,m3)+3*SB(m1,m7,m11,m1)+SB(m1,m7,m11,m2)-SB(m3,
m15,m1,m10)-SB(m3,m15,m1,m11)+1/2*SB(m2,m3,m3,m9)+1/2*SB(m2,m3,m3,m11)-1/2*SB(
m2,m3,m3,m1)+SB(m3,m2,m4,m1)-3/2*SB(m3,m2,m4,m2)+1/2*SB(m3,m2,m4,m3)-SB(m3,m2,
m4,m4)+1/2*SB(m3,m2,m4,m9)-SB(m3,m2,m4,m10)-1/2*SB(m3,m2,m4,m11)+1/2*SB(m1,m4,
m9,m4)+3/2*SB(m2,m3,m2,m1)-1/2*SB(m2,m3,m2,m4)-SB(m1,m8,m3,m16)-SB(m1,m8,m3,m13
)-SB(m2,m6,m15,m2)-1/2*SB(m3,m7,m10,m1)-1/2*SB(m3,m7,m10,m2)+1/2*SB(m3,m7,m10,
m3)+1/2*SB(m3,m7,m10,m4)+1/2*SB(m2,m8,m2,m4)-1/2*SB(m2,m8,m2,m11)-1/2*SB(m2,m8,
m2,m9)-SB(m2,m22,m22,m16)-SB(m2,m22,m22,m14)+1/2*SB(m2,m3,m2,m11)+1/2*SB(m2,m3,
m2,m9)+2*SB(m1,m6,m6,m14)+2*SB(m1,m6,m6,m15)-4*SB(m1,m6,m6,m10)+1/2*SB(m3,m1,
m10,m4)+2*SB(m3,m7,m4,m16)+SB(m2,m14,m4,m2)-1/2*SB(m2,m30,m30,m11)+1/2*SB(m2,
m30,m31,m11)+1/2*SB(m2,m30,m32,m11)+1/2*SB(m2,m5,m28,m33)-1/2*SB(m2,m30,m32,m3)
+1/2*SB(m2,m8,m28,m33)+1/2*SB(m2,m30,m30,m1)-1/2*SB(m2,m30,m31,m1)+1/2*SB(m2,m7
,m34,m33)+1/2*SB(m2,m32,m30,m11)-1/2*SB(m2,m32,m31,m11)-1/2*SB(m2,m32,m32,m11)-
1/2*SB(m2,m32,m30,m1)+1/2*SB(m2,m32,m31,m1)-1/2*SB(m2,m32,m30,m4)+1/2*SB(m2,m32
,m31,m4)-1/2*SB(m2,m32,m32,m9)+1/2*SB(m2,m32,m32,m3)-1/2*SB(m2,m8,m34,m33)+1/2*
SB(m2,m30,m30,m4)-1/2*SB(m2,m30,m31,m4)+1/2*SB(m2,m32,m30,m9)-1/2*SB(m2,m32,m31
,m9)-1/2*SB(m2,m30,m30,m9)+1/2*SB(m2,m30,m31,m9)+1/2*SB(m2,m30,m32,m9)+1/2*SB(
m2,m32,m32,m2)-2*SB(m7,m15,m3,m15)-SB(m7,m2,m15,m10)-SB(m7,m4,m15,m4)+SB(m7,m15
,m1,m11)+SB(m7,m1,m15,m10)+SB(m7,m4,m15,m10)+SB(m7,m15,m10,m4)-SB(m7,m15,m11,m4
)+SB(m7,m15,m3,m11)-SB(m7,m15,m4,m11)-2*SB(m7,m15,m15,m11)+SB(m7,m15,m2,m11)+SB
(m7,m2,m15,m11)-2*SB(m7,m15,m15,m3)-SB(m7,m15,m3,m1)-SB(m7,m15,m1,m1)-SB(m7,m15
,m10,m1)-SB(m7,m15,m11,m1)+2*SB(m7,m15,m15,m1)-SB(m7,m15,m10,m2)+SB(m7,m15,m11,
m2)-SB(m7,m15,m2,m2)+SB(m7,m15,m3,m3)-SB(m7,m2,m15,m2)+SB(m7,m15,m1,m10)-2*SB(
m7,m15,m15,m10)-SB(m7,m15,m2,m10)-2*SB(m7,m1,m15,m1)-1/2*SB(m7,m4,m34,m33)-2*SB
(m7,m4,m7,m15)-2*SB(m7,m4,m7,m16)+4*SB(m7,m4,m7,m11)+2*SB(m7,m4,m7,m4)+2*SB(m7,
m4,m7,m3)+2*SB(m7,m11,m1,m1)-4*SB(m7,m11,m11,m1)+2*SB(m7,m11,m16,m1)+4*SB(m7,
m11,m7,m4)+2*SB(m7,m11,m2,m4)-2*SB(m7,m11,m15,m4)+8*SB(m7,m11,m7,m11)-8*SB(m7,
m11,m11,m11)+2*SB(m7,m11,m2,m2)-4*SB(m7,m11,m11,m2)+2*SB(m7,m11,m15,m2)+SB(m8,
m4,m16,m1)-SB(m8,m4,m16,m2)-1/2*SB(m8,m3,m1,m9)-SB(m8,m2,m13,m2)-SB(m8,m2,m4,
m13)-2*SB(m8,m13,m13,m1)-SB(m8,m2,m13,m9)+SB(m8,m2,m13,m12)-1/2*SB(m8,m4,m28,
m33)+SB(m8,m3,m13,m9)-2*SB(m8,m3,m13,m3)+SB(m8,m13,m2,m12)-SB(m8,m13,m2,m9)+1/2
*SB(m8,m4,m4,m2)-SB(m8,m4,m3,m12)+1/2*SB(m8,m4,m3,m1)-1/2*SB(m8,m4,m3,m9)-1/2*
SB(m8,m4,m9,m1)+SB(m8,m4,m13,m9)-SB(m8,m4,m13,m12)-SB(m8,m4,m13,m4)-1/2*SB(m8,
m4,m1,m2)-1/2*SB(m8,m4,m1,m3)-1/2*SB(m8,m4,m1,m9)-SB(m8,m4,m2,m16)-SB(m8,m4,m2,
m13)+SB(m8,m4,m2,m12)+1/2*SB(m8,m4,m2,m1)+SB(m8,m4,m2,m2)+3/2*SB(m8,m4,m2,m4)+1
/2*SB(m8,m4,m2,m9)-1/2*SB(m8,m3,m4,m9)+SB(m8,m13,m33,m33)-SB(m8,m13,m3,m3)+SB(
m8,m13,m3,m9)+SB(m8,m13,m3,m12)-SB(m8,m13,m3,m1)+SB(m8,m13,m9,m1)+1/2*SB(m3,m7,
m29,m33)+SB(m8,m2,m4,m12)+1/2*SB(m8,m3,m4,m2)-1/2*SB(m8,m2,m3,m1)-8*SB(m8,m8,m8
,m12)-4*SB(m8,m8,m8,m4)+SB(m8,m2,m12,m4)-SB(m8,m2,m12,m1)+3*SB(m8,m2,m12,m2)+SB
(m8,m2,m12,m3)-SB(m8,m2,m1,m12)+1/2*SB(m8,m2,m1,m3)-SB(m8,m3,m4,m12)+1/2*SB(m8,
m2,m3,m9)-1/2*SB(m8,m2,m3,m4)+SB(m8,m3,m1,m1)+1/2*SB(m8,m3,m1,m2)+3/2*SB(m8,m3,
m1,m3)-SB(m8,m2,m33,m33)-4*SB(m8,m3,m8,m12)-4*SB(m8,m8,m8,m1)-4*SB(m8,m8,m2,m12
)-2*SB(m8,m8,m2,m4)-2*SB(m8,m8,m2,m1)-SB(m8,m3,m1,m13)-1/2*SB(m8,m3,m2,m4)+1/2*
SB(m8,m3,m1,m11)+SB(m8,m3,m1,m12)+1/2*SB(m8,m3,m3,m1)+SB(m8,m16,m4,m11)+SB(m8,
m8,m28,m33)-1/2*SB(m8,m1,m1,m9)+SB(m8,m1,m13,m9)-SB(m8,m16,m4,m2)-1/2*SB(m8,m2,
m11,m4)+1/2*SB(m8,m2,m1,m9)-1/2*SB(m8,m2,m2,m9)-3/2*SB(m8,m1,m1,m2)+1/2*SB(m8,
m1,m11,m2)-SB(m6,m4,m10,m3)+3*SB(m6,m4,m10,m4)-SB(m6,m1,m10,m2)-SB(m6,m1,m2,m10
)+SB(m6,m1,m3,m10)+SB(m6,m4,m2,m10)+SB(m6,m1,m10,m4)+SB(m6,m4,m10,m1)+SB(m6,m1,
m10,m3)-2*SB(m6,m4,m14,m4)+SB(m6,m4,m14,m9)+SB(m6,m3,m14,m9)+SB(m6,m14,m4,m9)+
SB(m6,m14,m3,m9)+SB(m6,m14,m2,m9)-2*SB(m6,m14,m14,m9)-SB(m6,m14,m1,m9)-SB(m6,m1
,m14,m9)-SB(m6,m14,m4,m2)+SB(m6,m14,m9,m2)-2*SB(m6,m14,m14,m2)+SB(m6,m14,m2,m2)
+SB(m6,m14,m10,m2)+SB(m6,m4,m14,m10)-SB(m6,m3,m14,m10)-SB(m6,m14,m3,m10)+SB(m6,
m14,m4,m10)+SB(m6,m14,m2,m10)+SB(m6,m14,m1,m10)-2*SB(m6,m14,m14,m10)+SB(m6,m1,
m14,m10)-SB(m6,m3,m14,m3)+SB(m6,m14,m9,m3)-SB(m6,m14,m3,m3)-SB(m6,m14,m10,m3)-
SB(m6,m3,m1,m14)-SB(m6,m14,m9,m1)-SB(m6,m14,m1,m1)-1/2*SB(m7,m3,m1,m10)+2*SB(m7
,m2,m7,m15)+2*SB(m7,m2,m7,m16)-4*SB(m7,m2,m7,m11)-2*SB(m7,m2,m7,m4)-2*SB(m7,m2,
m7,m3)-4*SB(m7,m7,m2,m11)-SB(m7,m2,m4,m16)+1/2*SB(m7,m2,m4,m10)-1/2*SB(m7,m2,m4
,m12)-1/2*SB(m7,m3,m4,m1)-1/2*SB(m7,m3,m4,m2)-SB(m7,m3,m15,m1)+SB(m7,m3,m15,m4)
+3/2*SB(m7,m2,m3,m2)-SB(m7,m2,m3,m3)+1/2*SB(m7,m2,m3,m1)+2*SB(m7,m7,m2,m15)+2*
SB(m7,m7,m2,m16)-1/2*SB(m7,m2,m12,m4)+1/2*SB(m7,m2,m12,m1)+1/2*SB(m7,m2,m12,m2)
-1/2*SB(m7,m2,m12,m3)+1/2*SB(m7,m2,m10,m4)-1/2*SB(m7,m2,m10,m1)-1/2*SB(m7,m2,
m10,m2)+1/2*SB(m7,m2,m10,m3)+SB(m7,m3,m15,m11)+SB(m7,m3,m15,m10)-4*SB(m7,m7,m7,
m3)-4*SB(m7,m7,m7,m4)-8*SB(m7,m7,m7,m11)+1/2*SB(m7,m2,m1,m10)+1/2*SB(m7,m2,m1,
m12)-1/2*SB(m7,m2,m1,m3)-1/2*SB(m7,m2,m1,m4)-1/2*SB(m7,m3,m4,m10)-1/2*SB(m7,m3,
m4,m12)-1/2*SB(m7,m3,m3,m10)+1/2*SB(m7,m2,m3,m10)-1/2*SB(m7,m2,m3,m12)-1/2*SB(
m7,m3,m3,m12)+SB(m7,m3,m1,m1)+3/2*SB(m7,m3,m1,m3)+1/2*SB(m7,m3,m1,m4)-SB(m7,m2,
m33,m33)-SB(m8,m13,m9,m2)-SB(m8,m13,m9,m3)+SB(m8,m13,m9,m4)+1/2*SB(m8,m3,m2,m9)
-SB(m8,m13,m4,m4)+SB(m8,m13,m4,m9)+1/2*SB(m8,m2,m28,m33)+1/2*SB(m8,m30,m30,m9)-
1/2*SB(m8,m30,m31,m9)-1/2*SB(m8,m30,m32,m9)-1/2*SB(m8,m32,m32,m2)-3/2*SB(m8,m4,
m4,m3)-1/2*SB(m8,m4,m3,m4)+1/2*SB(m8,m4,m3,m11)-1/2*SB(m8,m4,m1,m11)-SB(m8,m3,
m33,m33)+SB(m8,m4,m3,m3)-1/2*SB(m8,m4,m2,m11)-1/2*SB(m8,m4,m4,m9)-1/2*SB(m8,m4,
m4,m11)+1/2*SB(m8,m3,m4,m11)-1/2*SB(m8,m3,m3,m11)-1/2*SB(m8,m3,m3,m9)+1/2*SB(m8
,m3,m3,m4)-SB(m8,m3,m13,m2)+2*SB(m8,m12,m2,m2)-4*SB(m8,m12,m12,m2)+2*SB(m8,m12,
m13,m2)+2*SB(m8,m12,m3,m3)+2*SB(m8,m12,m16,m3)-4*SB(m8,m12,m12,m3)-SB(m8,m12,
m28,m33)+SB(m8,m12,m34,m33)-8*SB(m8,m12,m12,m12)+8*SB(m8,m12,m8,m12)+4*SB(m8,
m12,m8,m1)+2*SB(m8,m12,m3,m1)-2*SB(m8,m12,m16,m1)+4*SB(m8,m12,m8,m4)+2*SB(m8,
m12,m2,m4)-2*SB(m8,m12,m13,m4)+4*SB(m8,m12,m12,m13)+4*SB(m8,m12,m12,m16)-2*SB(
m8,m3,m12,m13)-4*SB(m8,m12,m8,m13)+2*SB(m8,m1,m8,m1)-1/2*SB(m8,m1,m9,m1)-SB(m8,
m16,m11,m3)+SB(m8,m16,m12,m3)+2*SB(m8,m16,m16,m16)-SB(m8,m3,m1,m16)+SB(m8,m16,
m1,m11)-2*SB(m8,m16,m16,m11)-SB(m8,m1,m3,m13)-2*SB(m8,m1,m8,m13)-2*SB(m8,m1,m8,
m16)-SB(m8,m3,m16,m3)+3/2*SB(m8,m2,m1,m2)+1/2*SB(m8,m2,m11,m2)-2*SB(m8,m2,m16,
m2)-SB(m8,m2,m16,m3)+1/2*SB(m8,m2,m2,m4)-4*SB(m8,m8,m3,m12)+3/2*SB(m8,m2,m4,m2)
+1/2*SB(m8,m2,m4,m9)+1/2*SB(m8,m2,m4,m3)+SB(m8,m2,m4,m4)+2*SB(m8,m3,m8,m13)+2*
SB(m8,m3,m8,m16)+SB(m8,m3,m12,m1)+SB(m8,m3,m12,m2)+3*SB(m8,m3,m12,m3)-SB(m8,m3,
m12,m4)-2*SB(m8,m3,m8,m4)+4*SB(m8,m8,m8,m13)+4*SB(m8,m8,m8,m16)+2*SB(m8,m8,m2,
m16)+2*SB(m8,m8,m2,m13)-2*SB(m8,m8,m3,m4)-2*SB(m8,m8,m3,m1)-2*SB(m8,m3,m8,m1)-2
*SB(m8,m8,m33,m33)-2*SB(m8,m2,m8,m1)-2*SB(m8,m2,m8,m4)-4*SB(m8,m2,m8,m12)+2*SB(
m8,m2,m8,m16)+2*SB(m8,m2,m8,m13)-SB(m8,m2,m4,m16)-SB(m3,m2,m1,m1)+1/2*SB(m3,m2,
m1,m2)-3/2*SB(m3,m2,m1,m3)+SB(m3,m2,m1,m4)-1/2*SB(m3,m2,m1,m9)-SB(m3,m2,m1,m10)
+1/2*SB(m3,m2,m1,m11)-SB(m3,m2,m15,m11)+SB(m3,m2,m15,m10)-SB(m3,m15,m11,m2)-SB(
m3,m15,m11,m3)+SB(m3,m15,m11,m4)-3*SB(m3,m6,m10,m2)+SB(m3,m6,m10,m3)-SB(m3,m6,
m10,m4)-SB(m3,m5,m9,m2)+3*SB(m3,m5,m9,m3)+SB(m3,m5,m9,m4)+SB(m3,m5,m9,m1)+SB(m1
,m19,m20,m1)+SB(m1,m19,m20,m2)+SB(m1,m19,m20,m3)+SB(m1,m19,m20,m4)+1/2*SB(m2,m1
,m2,m12)+1/2*SB(m2,m1,m2,m10)-1/2*SB(m1,m6,m1,m11)-SB(m1,m13,m2,m12)-1/2*SB(m2,
m8,m1,m11)-SB(m2,m8,m1,m12)+SB(m1,m13,m2,m9)+1/2*SB(m8,m1,m11,m3)-SB(m8,m1,m13,
m3)+1/2*SB(m8,m2,m9,m1)-SB(m8,m2,m1,m1)-1/2*SB(m8,m2,m11,m1)+1/2*SB(m8,m1,m3,m4
)+2*SB(m8,m1,m8,m4)+1/2*SB(m8,m1,m34,m33)+SB(m8,m16,m2,m11)-SB(m8,m16,m3,m11)+1
/2*SB(m8,m3,m28,m33)-1/2*SB(m8,m1,m28,m33)-1/2*SB(m8,m31,m31,m4)+1/2*SB(m8,m30,
m30,m11)-1/2*SB(m8,m30,m31,m11)-1/2*SB(m8,m30,m32,m11)-1/2*SB(m8,m2,m34,m33)-1/
2*SB(m8,m4,m9,m4)+SB(m8,m3,m13,m12)-SB(m8,m13,m4,m12)-SB(m8,m13,m2,m2)-2*SB(m8,
m13,m1,m13)+SB(m8,m13,m1,m1)-SB(m8,m13,m1,m3)+1/2*SB(m8,m3,m9,m2)+1/2*SB(m8,m3,
m9,m3)-1/2*SB(m8,m3,m9,m1)-1/2*SB(m8,m3,m9,m4)-2*SB(m8,m13,m13,m9)+2*SB(m8,m13,
m13,m3)-2*SB(m8,m13,m13,m12)+2*SB(m8,m13,m13,m13)+SB(m8,m13,m1,m9)+SB(m8,m13,m1
,m12)+1/2*SB(m8,m4,m9,m2)+1/2*SB(m8,m4,m9,m3)-SB(m8,m13,m12,m4)+SB(m8,m13,m12,
m1)+SB(m8,m13,m12,m2)-SB(m8,m13,m12,m3)-1/2*SB(m1,m25,m25,m12)+1/2*SB(m1,m25,
m26,m2)-1/2*SB(m1,m30,m30,m11)+1/2*SB(m1,m30,m31,m11)+1/2*SB(m1,m30,m32,m11)+1/
2*SB(m1,m5,m28,m33)-1/2*SB(m1,m30,m32,m3)+1/2*SB(m1,m25,m25,m4)-1/2*SB(m1,m25,
m27,m4)-1/2*SB(m1,m8,m28,m33)-1/2*SB(m1,m2,m28,m33)+1/2*SB(m1,m30,m30,m1)-1/2*
SB(m1,m30,m31,m1)+1/2*SB(m1,m7,m34,m33)+1/2*SB(m1,m32,m30,m11)-1/2*SB(m1,m32,
m31,m11)-1/2*SB(m1,m32,m32,m11)-1/2*SB(m1,m32,m30,m1)+1/2*SB(m1,m32,m31,m1)-1/2
*SB(m1,m32,m30,m4)+1/2*SB(m1,m32,m31,m4)-1/2*SB(m1,m32,m32,m9)+1/2*SB(m1,m32,
m32,m3)+2*SB(m3,m15,m15,m10)+2*SB(m3,m15,m15,m11)-2*SB(m3,m15,m15,m15)-2*SB(m3,
m15,m15,m1)+2*SB(m3,m15,m15,m3)+3/2*SB(m2,m7,m3,m2)-SB(m2,m7,m3,m3)+SB(m3,m15,
m3,m1)+SB(m3,m15,m2,m2)+SB(m3,m15,m2,m10)-SB(m3,m15,m2,m11)+1/2*SB(m3,m5,m3,m1)
+1/2*SB(m3,m5,m3,m2)+1/2*SB(m1,m3,m3,m12)-1/2*SB(m3,m5,m3,m10)-1/2*SB(m3,m5,m3,
m12)-SB(m3,m4,m15,m10)+SB(m3,m4,m15,m11)-1/2*SB(m2,m3,m9,m4)-1/2*SB(m2,m3,m11,
m4)+1/2*SB(m2,m3,m11,m2)+1/2*SB(m2,m3,m11,m3)+1/2*SB(m2,m3,m9,m2)+1/2*SB(m2,m3,
m9,m3)+SB(m2,m14,m2,m4)-1/2*SB(m3,m6,m11,m4)-1/2*SB(m2,m3,m11,m1)-SB(m3,m15,m3,
m3)-SB(m3,m15,m3,m10)-SB(m2,m22,m21,m16)+SB(m2,m22,m22,m1)+SB(m2,m22,m22,m2)+SB
(m2,m22,m22,m3)+SB(m2,m22,m22,m4)+2*SB(m3,m5,m5,m14)-3/2*SB(m3,m1,m2,m1)+SB(m3,
m1,m2,m2)-3/2*SB(m3,m1,m2,m3)-1/2*SB(m3,m1,m2,m9)-SB(m1,m8,m13,m9)+SB(m1,m7,m15
,m10)+SB(m1,m7,m15,m11)+SB(m3,m8,m12,m1)+SB(m3,m8,m12,m2)+3*SB(m3,m8,m12,m3)-2*
SB(m1,m7,m15,m1)-SB(m1,m7,m15,m2)+1/2*SB(m3,m8,m11,m1)-1/2*SB(m3,m8,m11,m2)+1/2
*SB(m3,m8,m11,m4)-1/2*SB(m3,m8,m11,m3)-SB(m7,m16,m11,m3)+SB(m7,m16,m12,m3)-4*SB
(m7,m1,m7,m11)+2*SB(m7,m16,m16,m16)-SB(m7,m3,m1,m16)+SB(m7,m16,m1,m11)-2*SB(m7,
m16,m16,m11)-SB(m7,m1,m3,m15)+2*SB(m7,m7,m1,m16)-1/2*SB(m7,m25,m25,m3)+1/2*SB(
m7,m25,m27,m3)-SB(m7,m3,m16,m3)+3*SB(m7,m2,m11,m2)-2*SB(m7,m2,m16,m2)-1/2*SB(m7
,m2,m2,m10)+1/2*SB(m7,m2,m2,m4)-2*SB(m7,m7,m33,m33)+1/2*SB(m7,m2,m4,m1)+3/2*SB(
m7,m2,m4,m2)+SB(m7,m2,m4,m4)-1/2*SB(m7,m3,m10,m3)-1/2*SB(m7,m3,m10,m4)+1/2*SB(
m7,m3,m10,m1)+1/2*SB(m7,m3,m10,m2)+1/2*SB(m7,m3,m12,m1)+1/2*SB(m7,m3,m12,m2)-1/
2*SB(m7,m3,m12,m3)-1/2*SB(m7,m3,m12,m4)-2*SB(m7,m7,m1,m3)-2*SB(m7,m7,m1,m4)-1/2
*SB(m7,m2,m2,m12)-2*SB(m7,m3,m7,m15)-2*SB(m7,m3,m7,m16)+4*SB(m7,m7,m7,m15)+4*SB
(m7,m7,m7,m16)+2*SB(m7,m3,m7,m4)+2*SB(m7,m3,m7,m3)+4*SB(m7,m3,m7,m11)-SB(m2,m7,
m15,m2)+1/2*SB(m3,m6,m9,m1)-1/2*SB(m3,m6,m9,m2)+2*SB(m2,m5,m4,m9)+1/2*SB(m2,m5,
m4,m10)+1/2*SB(m1,m7,m12,m4)+1/2*SB(m1,m7,m12,m3)+2*SB(m2,m3,m6,m14)-SB(m2,m5,
m9,m4)-3*SB(m2,m5,m9,m1)+SB(m2,m5,m9,m2)-SB(m2,m5,m9,m3)+1/2*SB(m2,m6,m9,m2)-2*
SB(m3,m5,m13,m3)-1/2*SB(m2,m6,m9,m1)+1/2*SB(m1,m4,m9,m1)-1/2*SB(m1,m4,m9,m2)-1/
2*SB(m1,m4,m9,m3)+1/2*SB(m3,m1,m12,m2)-1/2*SB(m3,m1,m12,m4)+1/2*SB(m3,m1,m12,m1
)+2*SB(m1,m4,m8,m16)+2*SB(m2,m1,m5,m14)+1/2*SB(m1,m8,m9,m4)+1/2*SB(m1,m8,m9,m1)
-2*SB(m1,m8,m8,m13)-2*SB(m1,m8,m8,m16)+SB(m1,m13,m12,m4)-SB(m1,m13,m12,m1)-SB(
m1,m13,m12,m2)+SB(m1,m13,m12,m3)-2*SB(m3,m5,m9,m13)+SB(m3,m1,m6,m3)+SB(m2,m4,m4
,m14)+1/2*SB(m1,m6,m9,m3)-1/2*SB(m1,m6,m9,m4)+3*SB(m1,m6,m10,m1)-SB(m1,m6,m10,
m2)+SB(m1,m6,m10,m3)+2*SB(m2,m6,m6,m2)+2*SB(m2,m6,m6,m3)+SB(m2,m1,m14,m1)+1/2*
SB(m2,m1,m10,m1)+1/2*SB(m2,m1,m10,m2)-1/2*SB(m2,m1,m10,m3)-1/2*SB(m2,m1,m10,m4)
-4*SB(m2,m1,m5,m9)-SB(m1,m3,m1,m1)-3/2*SB(m1,m3,m1,m2)-2*SB(m1,m3,m1,m3)-3/2*SB
(m1,m3,m1,m4)-SB(m3,m7,m1,m15)-SB(m3,m7,m1,m16)-SB(m1,m5,m9,m4)+SB(m1,m2,m33,
m33)+SB(m3,m15,m1,m1)+SB(m3,m15,m1,m3)-SB(m3,m15,m33,m33)+1/2*SB(m3,m7,m1,m12)+
2*SB(m3,m5,m5,m13)+1/2*SB(m3,m7,m1,m10)+2*SB(m3,m7,m1,m11)+1/2*SB(m2,m5,m10,m1)
+1/2*SB(m2,m5,m10,m2)-1/2*SB(m2,m5,m10,m4)-1/2*SB(m2,m5,m10,m3)-1/2*SB(m2,m5,
m12,m1)-SB(m2,m4,m5,m14)-1/2*SB(m8,m31,m30,m11)+1/2*SB(m8,m1,m2,m9)-1/2*SB(m8,
m1,m3,m9)-SB(m8,m16,m2,m4)-1/2*SB(m8,m31,m32,m3)-SB(m8,m16,m12,m1)-1/2*SB(m8,
m31,m30,m9)+1/2*SB(m8,m31,m31,m9)+1/2*SB(m8,m31,m32,m9)-1/2*SB(m8,m1,m4,m9)-1/2
*SB(m8,m2,m1,m11)-1/2*SB(m8,m1,m4,m2)+1/2*SB(m8,m1,m9,m2)-SB(m8,m3,m16,m11)+1/2
*SB(m8,m2,m11,m3)+SB(m8,m1,m13,m12)-SB(m8,m1,m16,m12)+SB(m8,m16,m4,m4)+1/2*SB(
m8,m2,m2,m1)-1/2*SB(m8,m2,m9,m2)+SB(m8,m1,m3,m3)-1/2*SB(m8,m1,m4,m3)-1/2*SB(m8,
m3,m34,m33)-SB(m8,m16,m11,m2)-SB(m8,m16,m12,m2)-2*SB(m8,m16,m16,m12)+SB(m8,m16,
m2,m12)-1/2*SB(m8,m31,m32,m2)+4*SB(m8,m1,m8,m12)+2*SB(m8,m16,m16,m2)-SB(m8,m16,
m2,m2)-SB(m8,m8,m34,m33)-SB(m8,m16,m3,m3)-1/2*SB(m8,m1,m11,m4)+SB(m8,m1,m13,m4)
+1/2*SB(m8,m1,m2,m4)+1/2*SB(m8,m1,m9,m3)+SB(m8,m1,m2,m2)+SB(m8,m16,m11,m4)+SB(
m8,m16,m12,m4)-2*SB(m8,m16,m16,m4)+1/2*SB(m8,m31,m30,m4)+1/2*SB(m8,m2,m3,m11)-1
/2*SB(m8,m2,m4,m11)+SB(m8,m2,m16,m11)-1/2*SB(m8,m2,m2,m11)+SB(m8,m2,m16,m12)-1/
2*SB(m8,m1,m1,m11)+SB(m8,m1,m16,m11)+SB(m8,m16,m3,m12)+SB(m8,m16,m4,m12)-SB(m8,
m16,m1,m12)+1/2*SB(m8,m1,m1,m3)+1/2*SB(m3,m26,m26,m2)+1/2*SB(m3,m26,m25,m3)-1/2
*SB(m3,m26,m27,m3)-1/2*SB(m3,m26,m25,m12)-1/2*SB(m3,m26,m26,m12)+1/2*SB(m3,m26,
m27,m12)+1/2*SB(m3,m26,m26,m1)+1/2*SB(m3,m27,m25,m10)+1/2*SB(m3,m27,m26,m10)-1/
2*SB(m3,m27,m27,m10)+1/2*SB(m2,m8,m2,m1)-2*SB(m3,m8,m8,m1)-2*SB(m3,m8,m8,m4)-4*
SB(m3,m8,m8,m12)+2*SB(m3,m8,m8,m13)+2*SB(m3,m8,m8,m16)+1/2*SB(m3,m5,m2,m10)-1/2
*SB(m3,m5,m2,m12)-SB(m3,m5,m2,m2)+3/2*SB(m3,m5,m2,m3)+1/2*SB(m3,m5,m2,m4)-SB(m3
,m5,m2,m9)-4*SB(m1,m4,m8,m12)+2*SB(m1,m4,m8,m13)-4*SB(m7,m11,m7,m16)-4*SB(m7,
m11,m7,m15)+3/2*SB(m7,m1,m4,m1)-1/2*SB(m7,m27,m25,m12)-1/2*SB(m7,m27,m26,m12)+1
/2*SB(m7,m27,m27,m12)+1/2*SB(m7,m27,m25,m3)-1/2*SB(m7,m1,m1,m10)+1/2*SB(m7,m1,
m10,m1)-1/2*SB(m7,m1,m12,m1)-SB(m7,m4,m16,m2)+1/2*SB(m7,m26,m27,m4)+1/2*SB(m7,
m27,m26,m1)-1/2*SB(m7,m27,m27,m3)-1/2*SB(m7,m4,m3,m10)-1/2*SB(m7,m4,m4,m10)-SB(
m7,m1,m4,m4)-1/2*SB(m7,m1,m4,m10)+1/2*SB(m7,m4,m10,m2)+1/2*SB(m7,m4,m12,m2)+1/2
*SB(m7,m4,m4,m2)-1/2*SB(m7,m4,m3,m12)-1/2*SB(m7,m4,m3,m1)+1/2*SB(m7,m4,m1,m3)-
SB(m7,m4,m2,m16)-1/2*SB(m7,m4,m3,m2)-1/2*SB(m7,m4,m2,m12)+SB(m7,m4,m2,m2)+1/2*
SB(m7,m4,m2,m3)+3/2*SB(m7,m4,m2,m4)-SB(m7,m1,m33,m33)-1/2*SB(m7,m4,m10,m3)-1/2*
SB(m7,m4,m12,m3)-3/2*SB(m7,m4,m4,m1)-1/2*SB(m7,m4,m1,m4)-1/2*SB(m7,m4,m10,m4)-1
/2*SB(m7,m4,m12,m4)+1/2*SB(m7,m1,m10,m2)-1/2*SB(m7,m1,m12,m2)-1/2*SB(m7,m26,m26
,m1)-1/2*SB(m7,m1,m1,m12)+1/2*SB(m7,m1,m2,m10)-1/2*SB(m7,m1,m3,m10)-1/2*SB(m7,
m4,m1,m10)+1/2*SB(m7,m4,m2,m10)+1/2*SB(m7,m4,m1,m12)-1/2*SB(m7,m27,m25,m10)-1/2
*SB(m7,m27,m26,m10)+1/2*SB(m7,m27,m27,m10)+1/2*SB(m7,m1,m4,m12)+1/2*SB(m7,m1,m1
,m4)-1/2*SB(m7,m1,m10,m4)+1/2*SB(m7,m1,m12,m4)+1/2*SB(m7,m27,m25,m4)-1/2*SB(m7,
m27,m27,m4)-4*SB(m8,m12,m8,m16)-2*SB(m8,m2,m12,m16)-2*SB(m8,m12,m2,m16)-2*SB(m8
,m12,m3,m13)-2*SB(m8,m4,m8,m16)+SB(m8,m4,m16,m12)+SB(m8,m4,m16,m11)+4*SB(m8,m4,
m8,m12)-2*SB(m8,m4,m8,m13)+1/2*SB(m8,m30,m32,m3)-1/2*SB(m8,m30,m30,m1)+1/2*SB(
m8,m30,m31,m1)-1/2*SB(m8,m32,m30,m11)+1/2*SB(m8,m32,m31,m11)+1/2*SB(m8,m32,m32,
m11)+1/2*SB(m8,m32,m30,m1)-1/2*SB(m8,m32,m31,m1)+1/2*SB(m8,m32,m30,m4)-1/2*SB(
m8,m32,m31,m4)+1/2*SB(m8,m32,m32,m9)-1/2*SB(m8,m32,m32,m3)-1/2*SB(m8,m30,m30,m4
)+1/2*SB(m8,m30,m31,m4)-1/2*SB(m8,m32,m30,m9)+1/2*SB(m8,m32,m31,m9)+1/2*SB(m8,
m3,m11,m4)+1/2*SB(m8,m3,m11,m1)-1/2*SB(m8,m3,m11,m2)-1/2*SB(m8,m3,m11,m3)+1/2*
SB(m8,m4,m11,m2)+3/2*SB(m8,m3,m4,m3)-SB(m8,m3,m4,m4)-1/2*SB(m8,m4,m11,m4)-1/2*
SB(m8,m4,m11,m1)+1/2*SB(m8,m4,m11,m3)+1/2*SB(m8,m30,m32,m2)+1/2*SB(m8,m4,m34,
m33)+2*SB(m8,m4,m8,m1)+2*SB(m8,m4,m8,m4)-1/2*SB(m6,m1,m2,m11)-1/2*SB(m6,m1,m3,
m11)+1/2*SB(m6,m1,m4,m11)-1/2*SB(m6,m1,m9,m4)+3/2*SB(m6,m1,m2,m1)+3/2*SB(m6,m1,
m3,m1)+1/2*SB(m6,m2,m9,m4)-1/2*SB(m6,m3,m2,m11)-1/2*SB(m6,m3,m2,m1)+4*SB(m6,m6,
m6,m14)+4*SB(m6,m6,m6,m15)-8*SB(m6,m6,m6,m10)-1/2*SB(m6,m1,m9,m1)+2*SB(m6,m1,m6
,m14)-SB(m6,m1,m3,m15)-1/2*SB(m6,m2,m1,m2)-1/2*SB(m6,m2,m11,m2)+SB(m6,m2,m14,m3
)+1/2*SB(m6,m2,m2,m4)+3/2*SB(m6,m2,m4,m2)-1/2*SB(m6,m2,m4,m9)+1/2*SB(m6,m2,m4,
m3)+SB(m6,m2,m4,m4)+4*SB(m6,m3,m6,m10)-2*SB(m6,m3,m6,m15)-2*SB(m6,m3,m6,m14)+SB
(m6,m3,m1,m10)+SB(m6,m2,m14,m9)+SB(m6,m2,m14,m10)-SB(m6,m2,m14,m4)+4*SB(m6,m2,
m6,m10)-SB(m6,m2,m4,m14)-1/2*SB(m7,m1,m29,m33)-1/2*SB(m7,m2,m29,m33)-1/2*SB(m2,
m6,m29,m33)+1/2*SB(m6,m4,m11,m2)-1/2*SB(m6,m3,m4,m3)+SB(m6,m3,m4,m4)-1/2*SB(m6,
m4,m11,m4)-1/2*SB(m6,m4,m11,m1)+1/2*SB(m6,m4,m11,m3)-SB(m6,m15,m3,m1)-SB(m6,m15
,m1,m1)-SB(m6,m15,m10,m1)-SB(m6,m15,m11,m1)+2*SB(m6,m15,m15,m1)+1/2*SB(m6,m30,
m32,m2)-SB(m6,m15,m10,m2)+SB(m6,m15,m11,m2)-SB(m6,m15,m2,m2)+SB(m6,m15,m3,m3)-
SB(m6,m2,m15,m2)+SB(m6,m15,m1,m10)-2*SB(m6,m15,m15,m10)-SB(m6,m15,m2,m10)-2*SB(
m6,m1,m15,m1)-2*SB(m6,m15,m3,m15)-1/2*SB(m6,m30,m30,m1)+1/2*SB(m6,m30,m31,m1)-
SB(m6,m2,m15,m10)-1/2*SB(m6,m32,m30,m11)+1/2*SB(m6,m32,m31,m11)+1/2*SB(m6,m32,
m32,m11)+1/2*SB(m6,m32,m30,m1)-1/2*SB(m6,m32,m31,m1)-2*SB(m6,m10,m4,m14)-2*SB(
m6,m10,m33,m33)-2*SB(m6,m10,m1,m15)-2*SB(m6,m4,m10,m14)+4*SB(m6,m10,m10,m14)+4*
SB(m6,m10,m10,m15)-4*SB(m6,m10,m6,m15)-4*SB(m6,m10,m6,m14)-2*SB(m6,m1,m10,m15)+
1/2*SB(m6,m32,m30,m4)-1/2*SB(m6,m32,m31,m4)-SB(m6,m4,m15,m4)+SB(m6,m15,m1,m11)+
1/2*SB(m6,m32,m32,m9)+SB(m6,m1,m15,m10)+SB(m6,m4,m15,m10)-1/2*SB(m6,m32,m32,m3)
+SB(m6,m15,m10,m4)-SB(m6,m15,m11,m4)+SB(m6,m15,m3,m11)-SB(m6,m15,m4,m11)-SB(m6,
m1,m15,m4)-1/2*SB(m6,m30,m30,m4)+1/2*SB(m6,m30,m31,m4)-2*SB(m6,m15,m15,m11)+SB(
m6,m15,m2,m11)-1/2*SB(m6,m32,m30,m9)+1/2*SB(m6,m32,m31,m9)+SB(m6,m2,m15,m11)-2*
SB(m6,m15,m15,m3)+1/2*SB(m6,m3,m11,m4)+1/2*SB(m6,m3,m11,m1)-1/2*SB(m6,m3,m11,m2
)-1/2*SB(m6,m3,m11,m3)-1/2*SB(m4,m3,m29,m33)-SB(m6,m10,m29,m33)-1/2*SB(m7,m25,
m26,m1)+3*SB(m7,m1,m11,m1)+1/2*SB(m7,m1,m2,m12)+1/2*SB(m7,m1,m3,m12)+SB(m7,m1,
m3,m11)-SB(m7,m1,m4,m11)+1/2*SB(m7,m25,m26,m12)-1/2*SB(m7,m25,m27,m12)-SB(m7,m1
,m16,m1)+3/2*SB(m7,m1,m3,m1)+2*SB(m7,m7,m1,m15)+SB(m7,m3,m16,m12)-SB(m7,m3,m2,
m11)+1/2*SB(m7,m2,m2,m3)-SB(m7,m16,m1,m1)+SB(m7,m16,m11,m1)-2*SB(m7,m16,m4,m16)
+SB(m7,m16,m33,m33)-SB(m7,m1,m3,m16)-1/2*SB(m6,m2,m29,m33)-1/2*SB(m6,m3,m29,m33
)+SB(m7,m11,m29,m33)-SB(m1,m6,m2,m10)-1/2*SB(m1,m6,m2,m11)-2*SB(m1,m5,m5,m14)-2
*SB(m1,m5,m5,m13)+4*SB(m1,m5,m5,m9)+1/2*SB(m2,m6,m1,m2)+1/2*SB(m2,m6,m1,m3)-2*
SB(m3,m5,m5,m1)-2*SB(m3,m5,m5,m2)-1/2*SB(m3,m1,m9,m2)-1/2*SB(m3,m1,m9,m3)+1/2*
SB(m2,m3,m4,m3)-SB(m2,m3,m4,m4)+1/2*SB(m2,m3,m4,m9)-SB(m2,m3,m4,m10)-1/2*SB(m2,
m3,m4,m11)+SB(m2,m3,m4,m1)-3/2*SB(m2,m3,m4,m2)-SB(m2,m5,m14,m10)-SB(m2,m5,m4,
m14)+1/2*SB(m1,m5,m3,m1)+1/2*SB(m1,m5,m3,m2)-1/2*SB(m3,m4,m4,m2)+3/2*SB(m3,m4,
m4,m1)+SB(m1,m8,m16,m11)-SB(m1,m8,m16,m12)-SB(m1,m8,m16,m1)+SB(m3,m1,m8,m1)-SB(
m3,m1,m7,m15)-SB(m3,m1,m7,m16)+1/2*SB(m2,m1,m4,m1)-3/2*SB(m2,m1,m4,m2)+SB(m2,m1
,m4,m3)-SB(m2,m1,m4,m4)+4*SB(m1,m8,m8,m12)+2*SB(m1,m8,m8,m4)+SB(m1,m2,m13,m9)-
SB(m1,m2,m13,m12)-1/2*SB(m2,m7,m10,m1)-2*SB(m2,m14,m14,m14)+1/2*SB(m2,m6,m9,m3)
+2*SB(m3,m6,m6,m2)+2*SB(m3,m6,m6,m3)+1/2*SB(m2,m5,m12,m4)+1/2*SB(m2,m5,m12,m3)+
2*SB(m3,m1,m6,m10)-1/2*SB(m3,m7,m2,m12)+1/2*SB(m3,m5,m12,m3)+1/2*SB(m3,m5,m12,
m4)-SB(m2,m6,m10,m1)+SB(m2,m6,m10,m2)-3*SB(m2,m6,m10,m3)-1/2*SB(m2,m6,m9,m4)-SB
(m3,m8,m16,m3)+1/2*SB(m2,m8,m3,m11)+1/2*SB(m2,m8,m3,m9)-1/2*SB(m3,m7,m2,m10)-SB
(m1,m5,m9,m3)-1/2*SB(m3,m2,m11,m1)+1/2*SB(m3,m2,m11,m2)+1/2*SB(m3,m2,m11,m3)-1/
2*SB(m3,m2,m11,m4)+SB(m1,m5,m9,m1)-3*SB(m1,m5,m9,m2)+1/2*SB(m1,m3,m2,m11)-3/2*
SB(m1,m3,m2,m1)+SB(m1,m3,m2,m2)-3/2*SB(m1,m3,m2,m3)-1/2*SB(m1,m3,m2,m9)-1/2*SB(
m1,m3,m2,m10)+1/2*SB(m1,m3,m2,m12)+1/2*SB(m2,m7,m2,m3)-SB(m3,m1,m8,m13)-SB(m3,
m1,m8,m16)+2*SB(m3,m1,m8,m12)+SB(m3,m1,m8,m4)+1/2*SB(m3,m8,m3,m1)-1/2*SB(m3,m8,
m3,m9)-1/2*SB(m3,m8,m3,m11)+1/2*SB(m3,m8,m3,m4)+1/2*SB(m3,m8,m2,m9)+1/2*SB(m3,
m8,m2,m11)-1/2*SB(m3,m31,m30,m1)+1/2*SB(m3,m31,m31,m1)-1/2*SB(m3,m31,m31,m11)-1
/2*SB(m3,m31,m32,m11)+1/2*SB(m3,m27,m25,m12)+1/2*SB(m3,m27,m26,m12)-1/2*SB(m3,
m27,m27,m12)-1/2*SB(m3,m27,m25,m3)+1/2*SB(m6,m31,m30,m1)-1/2*SB(m6,m31,m31,m1)+
1/2*SB(m6,m1,m11,m1)+1/2*SB(m6,m31,m31,m11)+1/2*SB(m6,m31,m32,m11)-1/2*SB(m6,m2
,m9,m3)+1/2*SB(m2,m3,m29,m33)+1/2*SB(m7,m4,m29,m33)-SB(m7,m7,m29,m33)+1/2*SB(m4
,m7,m29,m33)-SB(m2,m4,m7,m16)-1/2*SB(m1,m7,m4,m10)-SB(m1,m7,m4,m11)+1/2*SB(m1,
m7,m4,m12)-SB(m1,m7,m4,m4)+3/2*SB(m1,m7,m4,m1)+1/2*SB(m1,m7,m4,m2)-1/2*SB(m1,m6
,m11,m2)-1/2*SB(m1,m6,m11,m3)-SB(m3,m7,m15,m3)+SB(m3,m7,m15,m4)-SB(m2,m6,m10,m4
)+2*SB(m2,m5,m1,m13)-2*SB(m2,m8,m12,m16)-SB(m2,m3,m14,m9)+SB(m2,m3,m14,m10)-SB(
m2,m8,m12,m1)+3*SB(m2,m8,m12,m2)+SB(m2,m8,m12,m3)+SB(m2,m8,m12,m4)-SB(m1,m8,m12
,m3)-3*SB(m1,m8,m12,m4)+SB(m1,m8,m12,m1)+1/2*SB(m3,m4,m3,m10)+1/2*SB(m3,m4,m3,
m12)+1/2*SB(m2,m6,m11,m1)-3/2*SB(m2,m4,m4,m1)-2*SB(m2,m4,m4,m2)-3/2*SB(m2,m4,m4
,m3)+1/2*SB(m3,m1,m4,m9)+1/2*SB(m3,m1,m4,m10)-1/2*SB(m3,m1,m4,m11)-1/2*SB(m3,m1
,m4,m12)+1/2*SB(m1,m8,m3,m9)+SB(m2,m1,m33,m33)+SB(m2,m3,m15,m10)+1/2*SB(m2,m8,
m1,m9)+SB(m3,m1,m5,m1)+SB(m3,m1,m5,m2)+2*SB(m3,m1,m5,m9)+SB(m3,m15,m11,m1)-1/2*
SB(m1,m7,m29,m33)-1/2*SB(m2,m7,m29,m33)-1/2*SB(m2,m30,m32,m2)+1/2*SB(m2,m26,m26
,m2)+1/2*SB(m2,m26,m25,m3)-1/2*SB(m2,m26,m27,m3)-1/2*SB(m2,m26,m25,m12)-1/2*SB(
m2,m26,m26,m12)+1/2*SB(m2,m26,m27,m12)-1/2*SB(m2,m1,m28,m33)+1/2*SB(m2,m8,m9,m1
)-1/2*SB(m2,m8,m9,m2)-SB(m2,m5,m13,m2)-SB(m2,m14,m2,m2)-SB(m2,m4,m7,m15)-1/2*SB
(m2,m6,m2,m1)+SB(m2,m6,m2,m2)-1/2*SB(m2,m6,m2,m4)+1/2*SB(m3,m4,m1,m10)-SB(m3,m4
,m1,m11)-1/2*SB(m3,m4,m1,m12)+1/2*SB(m3,m4,m1,m4)+2*SB(m3,m15,m3,m15)-SB(m3,m5,
m13,m4)+SB(m3,m5,m13,m9)+SB(m3,m5,m13,m12)+2*SB(m3,m6,m2,m14)-SB(m2,m7,m33,m33)
-SB(m3,m1,m6,m15)+2*SB(m1,m3,m5,m9)-SB(m3,m1,m6,m14)-SB(m2,m4,m4,m4)-1/2*SB(m3,
m6,m3,m1)+SB(m3,m6,m3,m3)-1/2*SB(m3,m6,m3,m4)+SB(m2,m3,m1,m14)-1/2*SB(m3,m7,m3,
m1)-1/2*SB(m3,m7,m3,m2)+SB(m3,m7,m3,m3)-SB(m2,m4,m8,m13)-SB(m2,m4,m8,m16)-1/2*
SB(m2,m4,m9,m1)+1/2*SB(m2,m4,m9,m2)+1/2*SB(m2,m4,m9,m3)-1/2*SB(m2,m4,m9,m4)+8*
SB(m6,m10,m6,m10)-8*SB(m6,m10,m10,m10)+4*SB(m6,m10,m6,m3)-2*SB(m6,m10,m14,m3)+2
*SB(m6,m10,m1,m3)+1/2*SB(m6,m30,m30,m11)-1/2*SB(m6,m30,m31,m11)-1/2*SB(m6,m30,
m32,m11)+1/2*SB(m6,m4,m9,m4)+3*SB(m6,m1,m10,m1)-1/2*SB(m6,m3,m9,m2)-1/2*SB(m6,
m3,m9,m3)+1/2*SB(m6,m3,m9,m1)+1/2*SB(m6,m3,m9,m4)-1/2*SB(m6,m4,m9,m2)-1/2*SB(m6
,m4,m9,m3)+1/2*SB(m6,m3,m1,m9)+SB(m6,m3,m15,m2)-SB(m6,m4,m3,m10)+SB(m6,m4,m10,
m2)+1/2*SB(m6,m4,m4,m2)+1/2*SB(m6,m4,m3,m1)-1/2*SB(m6,m4,m3,m9)+1/2*SB(m6,m4,m9
,m1)-1/2*SB(m6,m4,m1,m2)-1/2*SB(m6,m4,m1,m3)+1/2*SB(m6,m4,m1,m9)-SB(m6,m4,m2,
m14)+1/2*SB(m6,m4,m2,m1)+SB(m6,m4,m2,m2)+3/2*SB(m6,m4,m2,m4)-1/2*SB(m6,m4,m2,m9
)-1/2*SB(m6,m3,m4,m9)-1/2*SB(m6,m3,m2,m9)-2*SB(m6,m14,m2,m14)+2*SB(m6,m14,m14,
m14)-SB(m6,m1,m3,m14)+SB(m6,m14,m33,m33)+1/2*SB(m1,m6,m9,m2)+SB(m1,m4,m16,m12)-
SB(m1,m4,m16,m11)+SB(m3,m20,m19,m1)+SB(m3,m20,m19,m2)+SB(m3,m20,m19,m3)+SB(m3,
m20,m19,m4)+SB(m2,m4,m7,m3)+SB(m2,m4,m7,m4)+3/2*SB(m1,m7,m3,m1)+1/2*SB(m1,m7,m3
,m2)-1/2*SB(m3,m4,m12,m1)-1/2*SB(m3,m4,m12,m2)+1/2*SB(m3,m4,m12,m3)+1/2*SB(m3,
m4,m12,m4)+SB(m1,m3,m7,m4)+SB(m1,m3,m7,m3)+2*SB(m1,m3,m7,m11)-SB(m1,m3,m6,m15)-
SB(m1,m3,m6,m14)-SB(m2,m8,m1,m1)+3/2*SB(m2,m8,m1,m2)+1/2*SB(m2,m8,m1,m3)+1/2*SB
(m1,m3,m1,m10)+1/2*SB(m1,m3,m1,m9)-SB(m2,m14,m4,m9)+SB(m1,m2,m14,m9)-SB(m1,m2,
m14,m10)+1/2*SB(m3,m5,m4,m10)-SB(m3,m1,m5,m13)-SB(m3,m1,m5,m14)-1/2*SB(m3,m2,m2
,m4)+3/2*SB(m3,m2,m2,m1)-SB(m1,m5,m13,m1)+SB(m1,m5,m13,m2)+SB(m1,m3,m8,m1)-SB(
m1,m3,m7,m15)-SB(m1,m3,m7,m16)+3/2*SB(m2,m1,m1,m4)-1/2*SB(m2,m1,m1,m3)-SB(m3,m6
,m14,m3)+1/2*SB(m2,m1,m1,m10)+1/2*SB(m2,m1,m1,m12)+SB(m2,m7,m11,m1)+3*SB(m2,m7,
m11,m2)-SB(m2,m7,m11,m3)+SB(m2,m7,m11,m4)+1/2*SB(m2,m7,m10,m3)+1/2*SB(m2,m7,m10
,m4)-1/2*SB(m2,m7,m10,m2)+SB(m3,m2,m4,m15)-SB(m2,m6,m4,m14)-SB(m2,m6,m4,m15)+2*
SB(m1,m8,m4,m16)-1/2*SB(m1,m8,m4,m11)-3*SB(m1,m8,m4,m12)-1/2*SB(m1,m8,m4,m2)-1/
2*SB(m1,m8,m4,m3)-3*SB(m1,m8,m4,m4)+1/2*SB(m1,m8,m4,m9)-SB(m2,m5,m14,m2)-1/2*SB
(m2,m6,m2,m11)-3/2*SB(m3,m1,m4,m3)+SB(m3,m1,m4,m4)+SB(m3,m8,m16,m12)-2*SB(m1,m4
,m8,m1)-2*SB(m1,m4,m8,m4)-SB(m3,m1,m1,m1)-3/2*SB(m3,m1,m1,m2)-2*SB(m3,m1,m1,m3)
-3/2*SB(m3,m1,m1,m4)+1/2*SB(m3,m1,m1,m10)+1/2*SB(m3,m1,m1,m11)+1/2*SB(m3,m1,m1,
m12)+1/2*SB(m3,m1,m1,m9)+SB(m2,m5,m14,m4)+1/2*SB(m1,m6,m1,m2)+1/2*SB(m1,m6,m1,
m3)-SB(m2,m22,m18,m33)-SB(m2,m5,m4,m13)-1/2*SB(m2,m4,m11,m2)-1/2*SB(m2,m4,m11,
m3)+1/2*SB(m2,m4,m11,m1)-SB(m3,m8,m12,m4)+1/2*SB(m2,m4,m11,m4)+1/2*SB(m3,m31,
m31,m4)+SB(m3,m4,m1,m16)-SB(m1,m19,m20,m13)-1/2*SB(m3,m6,m4,m11)-1/2*SB(m3,m6,
m4,m9)+1/2*SB(m2,m5,m4,m12)+2*SB(m1,m8,m8,m1)+SB(m3,m1,m33,m33)-1/2*SB(m1,m8,m2
,m9)-1/2*SB(m1,m8,m2,m11)+1/2*SB(m1,m8,m2,m4)-1/2*SB(m2,m7,m4,m12)+1/2*SB(m2,m7
,m4,m10)+SB(m2,m7,m4,m11)+SB(m2,m7,m4,m4)+1/2*SB(m1,m8,m2,m1)-1/2*SB(m3,m6,m2,
m4)-1/2*SB(m3,m6,m2,m9)-3*SB(m3,m6,m2,m10)+SB(m1,m3,m1,m13)+SB(m1,m3,m1,m15)+SB
(m3,m20,m17,m33)-2*SB(m2,m5,m5,m14)+SB(m1,m6,m3,m10)+1/2*SB(m2,m4,m3,m12)-SB(m1
,m8,m12,m2)-1/2*SB(m1,m8,m11,m4)-SB(m2,m14,m33,m33)+SB(m1,m6,m10,m4)-SB(m2,m7,
m16,m1)-2*SB(m2,m7,m16,m2)+SB(m2,m7,m16,m11)+SB(m2,m7,m16,m12)+1/2*SB(m1,m5,m2,
m12)-1/2*SB(m1,m5,m2,m10)-1/2*SB(m1,m7,m2,m3)-1/2*SB(m1,m7,m2,m4)-SB(m2,m4,m14,
m9)-SB(m2,m4,m14,m10)-2*SB(m2,m6,m6,m14)+4*SB(m2,m6,m6,m10)-1/2*SB(m1,m6,m1,m9)
+1/2*SB(m2,m4,m1,m10)-SB(m1,m5,m13,m9)+1/2*SB(m1,m2,m1,m10)+1/2*SB(m1,m2,m1,m12
)+1/2*SB(m3,m6,m2,m11)-1/2*SB(m3,m6,m11,m1)+1/2*SB(m3,m6,m11,m2)+1/2*SB(m3,m6,
m11,m3)-1/2*SB(m1,m2,m1,m3)+3/2*SB(m1,m2,m1,m4)+SB(m1,m3,m5,m2)+SB(m1,m3,m5,m1)
+SB(m1,m3,m4,m16)+1/2*SB(m1,m3,m4,m10)-1/2*SB(m1,m3,m4,m11)-1/2*SB(m1,m3,m4,m12
)+1/2*SB(m1,m3,m4,m9)+SB(m1,m3,m6,m3)-SB(m2,m8,m33,m33)+1/2*SB(m2,m5,m2,m10)-1/
2*SB(m2,m5,m2,m12)-SB(m1,m13,m33,m33)+SB(m1,m3,m6,m2)-SB(m1,m3,m5,m13)-SB(m1,m3
,m5,m14)+SB(m2,m1,m13,m9)-SB(m2,m1,m13,m12)+4*SB(m3,m6,m6,m10)-2*SB(m3,m6,m6,
m14)-SB(m3,m15,m4,m10)-SB(m2,m22,m21,m14)+SB(m2,m4,m3,m15)+SB(m3,m4,m15,m4)-SB(
m2,m14,m3,m9)+SB(m3,m4,m2,m15)-SB(m3,m4,m1,m1)+SB(m3,m4,m1,m2)-3/2*SB(m3,m4,m1,
m3)-1/2*SB(m3,m8,m2,m1)-1/2*SB(m3,m8,m2,m4)+1/2*SB(m2,m7,m1,m12)-1/2*SB(m2,m7,
m1,m3)-1/2*SB(m2,m7,m1,m4)+1/2*SB(m2,m7,m1,m10)+1/2*SB(m3,m6,m1,m2)+1/2*SB(m3,
m6,m1,m3)-1/2*SB(m2,m7,m12,m4)+1/2*SB(m2,m7,m12,m1)+1/2*SB(m2,m7,m12,m2)-1/2*SB
(m2,m7,m12,m3)-SB(m1,m8,m13,m1)+1/2*SB(m1,m4,m4,m9)+1/2*SB(m1,m4,m4,m11)+1/2*SB
(m6,m1,m2,m9)+1/2*SB(m6,m1,m3,m9)-1/2*SB(m6,m31,m32,m3)-1/2*SB(m6,m31,m30,m9)+1
/2*SB(m6,m31,m31,m9)+1/2*SB(m6,m31,m32,m9)+1/2*SB(m6,m1,m4,m9)-1/2*SB(m6,m2,m1,
m11)-1/2*SB(m6,m1,m4,m2)-2*SB(m6,m1,m6,m2)+1/2*SB(m6,m1,m9,m2)-1/2*SB(m6,m2,m11
,m3)-3/2*SB(m6,m2,m2,m1)-1/2*SB(m6,m2,m9,m2)+SB(m6,m1,m3,m3)-1/2*SB(m6,m1,m4,m3
)-2*SB(m6,m1,m6,m3)-1/2*SB(m6,m31,m32,m2)+1/2*SB(m6,m1,m11,m4)+1/2*SB(m6,m1,m2,
m4)+1/2*SB(m6,m1,m9,m3)-SB(m6,m1,m2,m2)+1/2*SB(m6,m31,m30,m4)-1/2*SB(m6,m2,m3,
m11)+1/2*SB(m6,m2,m4,m11)-1/2*SB(m6,m2,m2,m11)-1/2*SB(m6,m1,m1,m11)+1/2*SB(m6,
m1,m1,m3)-1/2*SB(m6,m1,m11,m3)+1/2*SB(m6,m2,m9,m1)+SB(m6,m2,m1,m1)+1/2*SB(m6,m2
,m11,m1)+1/2*SB(m6,m1,m3,m4)-4*SB(m6,m1,m6,m10)-4*SB(m6,m6,m6,m2)-4*SB(m6,m6,m6
,m3)-4*SB(m6,m6,m1,m10)-1/2*SB(m6,m31,m31,m4)+2*SB(m6,m6,m1,m14)+2*SB(m6,m6,m1,
m15)+2*SB(m6,m10,m14,m1)+2*SB(m6,m10,m1,m1)-4*SB(m6,m10,m10,m1)+2*SB(m6,m10,m4,
m4)+2*SB(m6,m10,m15,m4)-4*SB(m6,m10,m10,m4)-SB(m6,m15,m1,m3)+SB(m6,m15,m10,m3)+
SB(m6,m15,m11,m3)+4*SB(m6,m10,m6,m2)+2*SB(m6,m10,m4,m2)-2*SB(m6,m10,m15,m2)-SB(
m6,m4,m14,m1)+SB(m6,m2,m4,m10)+1/2*SB(m6,m3,m4,m2)-SB(m6,m3,m15,m1)-1/2*SB(m6,
m2,m3,m1)+2*SB(m6,m2,m6,m2)+2*SB(m6,m2,m6,m3)-2*SB(m6,m2,m6,m15)-2*SB(m6,m2,m6,
m14)+SB(m6,m3,m15,m11)+SB(m6,m3,m15,m10)-SB(m6,m2,m1,m10)+1/2*SB(m6,m2,m1,m3)-
SB(m6,m3,m4,m10)+2*SB(m6,m3,m6,m3)+2*SB(m6,m3,m6,m2)-1/2*SB(m6,m2,m3,m9)-1/2*SB
(m6,m2,m3,m4)+SB(m6,m3,m1,m1)+1/2*SB(m6,m3,m1,m2)+3/2*SB(m6,m3,m1,m3)-SB(m6,m2,
m33,m33)-SB(m6,m3,m1,m15)-2*SB(m6,m6,m1,m2)-2*SB(m6,m6,m1,m3)-1/2*SB(m6,m3,m2,
m4)-1/2*SB(m6,m3,m1,m11)+1/2*SB(m6,m3,m3,m1)-2*SB(m6,m6,m4,m2)-2*SB(m6,m6,m4,m3
)+2*SB(m6,m1,m6,m15)-1/2*SB(m6,m1,m1,m9)+1/2*SB(m6,m2,m11,m4)+1/2*SB(m6,m2,m1,
m9)-1/2*SB(m6,m2,m2,m9)+1/2*SB(m6,m1,m1,m2)-1/2*SB(m6,m1,m11,m2)-1/2*SB(m6,m31,
m30,m11):

(* Symbol of the two-loop form factor remainder function          *)
(* R_4^{(2)} = F_4^{(2)} - 1/2 * [ F_4^{(1)} ]^2                  *)
(* in terms of the m letters.                                     *)
(* It has 4864  terms, and obeys antipodal self-duality, as well  *) 
(* as having smooth factorization limits.                         *)

R42_symb_m :=
-1/2*SB(m3,m6,m29,m33)+1/2*SB(m1,m8,m3,m11)+2*SB(m1,m8,m3,m12)+SB(m3,
m7,m33,m33)-1/2*SB(m3,m1,m11,m1)+1/2*SB(m3,m1,m11,m2)+1/2*SB(m3,m1,m11,m3)-1/2*
SB(m3,m1,m11,m4)-SB(m3,m2,m5,m14)-SB(m3,m2,m5,m13)-SB(m1,m7,m33,m33)+1/2*SB(m1,
m5,m2,m4)-SB(m1,m5,m2,m9)-SB(m1,m5,m2,m2)-1/2*SB(m1,m5,m2,m3)-SB(m1,m13,m1,m1)+
SB(m1,m6,m3,m3)+3/2*SB(m1,m6,m3,m4)+SB(m2,m3,m5,m2)+SB(m2,m4,m6,m3)+SB(m1,m6,m3
,m2)+1/2*SB(m2,m4,m4,m9)+1/2*SB(m2,m4,m4,m10)+1/2*SB(m2,m4,m4,m11)+1/2*SB(m2,m4
,m4,m12)+3/2*SB(m1,m6,m3,m1)-3*SB(m2,m5,m14,m9)-3/2*SB(m1,m2,m4,m1)-3/2*SB(m1,
m2,m4,m2)-SB(m1,m2,m4,m9)-SB(m1,m2,m4,m3)-SB(m1,m2,m4,m4)+SB(m2,m1,m4,m16)+1/2*
SB(m3,m1,m3,m12)+SB(m1,m6,m15,m10)+SB(m1,m6,m15,m11)-2*SB(m1,m6,m15,m1)-2*SB(m1
,m6,m15,m4)+1/2*SB(m3,m1,m3,m9)+1/2*SB(m3,m1,m3,m10)+1/2*SB(m3,m1,m3,m11)-SB(m3
,m2,m7,m16)+SB(m1,m8,m1,m1)+1/2*SB(m1,m8,m1,m2)-1/2*SB(m1,m8,m1,m3)+SB(m2,m1,
m13,m3)+SB(m2,m1,m13,m2)+3/2*SB(m3,m7,m2,m4)-2*SB(m3,m7,m7,m16)+SB(m3,m2,m15,m1
)+SB(m3,m2,m15,m2)-SB(m2,m8,m1,m13)+SB(m3,m4,m2,m16)+SB(m1,m19,m17,m33)+SB(m2,
m5,m2,m2)+1/2*SB(m2,m5,m2,m3)-1/2*SB(m2,m5,m2,m4)+1/2*SB(m1,m2,m2,m10)-1/2*SB(
m1,m2,m2,m4)+SB(m2,m7,m15,m14)-2*SB(m3,m2,m6,m10)-1/2*SB(m2,m5,m1,m12)+1/2*SB(
m2,m5,m1,m10)-SB(m2,m5,m1,m1)+1/2*SB(m2,m5,m1,m3)-1/2*SB(m2,m5,m1,m4)-SB(m1,m7,
m3,m13)-1/2*SB(m3,m6,m9,m3)-SB(m2,m3,m8,m13)-SB(m2,m3,m8,m16)+2*SB(m1,m13,m13,
m9)-2*SB(m1,m13,m13,m3)-4*SB(m2,m8,m8,m12)+2*SB(m2,m14,m14,m9)+1/2*SB(m2,m1,m3,
m12)+SB(m1,m3,m8,m4)-2*SB(m2,m5,m5,m13)-SB(m1,m8,m1,m13)+2*SB(m3,m2,m7,m11)-SB(
m3,m2,m7,m15)+2*SB(m1,m13,m13,m12)-2*SB(m1,m13,m13,m13)-1/2*SB(m1,m4,m11,m2)-1/
2*SB(m3,m7,m4,m1)+1/2*SB(m3,m7,m4,m2)-SB(m3,m7,m4,m4)+1/2*SB(m3,m7,m4,m10)+3/2*
SB(m3,m5,m1,m3)+3/2*SB(m3,m5,m1,m4)+SB(m3,m5,m1,m1)+SB(m2,m1,m5,m13)+3/2*SB(m2,
m7,m4,m1)+3/2*SB(m2,m7,m4,m2)-SB(m2,m1,m5,m2)-SB(m2,m1,m5,m1)-SB(m1,m13,m1,m9)-
SB(m1,m13,m1,m12)-1/2*SB(m2,m4,m12,m2)+1/2*SB(m2,m4,m12,m3)+1/2*SB(m2,m4,m12,m4
)-1/2*SB(m2,m4,m12,m1)-SB(m2,m14,m4,m16)-SB(m2,m14,m4,m10)+SB(m3,m7,m15,m1)-SB(
m1,m7,m4,m13)-SB(m1,m7,m4,m15)-SB(m1,m7,m4,m16)+1/2*SB(m3,m6,m9,m4)-SB(m3,m8,
m15,m1)+SB(m3,m8,m13,m15)-2*SB(m3,m8,m13,m2)-2*SB(m3,m8,m13,m3)+SB(m3,m8,m13,m9
)+SB(m3,m8,m13,m12)+2*SB(m1,m5,m3,m9)+1/2*SB(m1,m5,m3,m10)+1/2*SB(m1,m5,m3,m12)
+1/2*SB(m1,m3,m1,m11)+1/2*SB(m1,m3,m1,m12)+SB(m3,m2,m7,m4)+SB(m3,m1,m3,m13)+SB(
m3,m1,m3,m15)-1/2*SB(m1,m7,m3,m10)+SB(m1,m7,m3,m11)+1/2*SB(m1,m7,m3,m12)-SB(m1,
m6,m2,m13)-SB(m1,m6,m2,m14)+2*SB(m2,m14,m14,m10)+1/2*SB(m1,m5,m12,m1)-SB(m2,m3,
m5,m13)-SB(m2,m3,m5,m14)+2*SB(m2,m3,m5,m9)+1/2*SB(m1,m5,m10,m3)-1/2*SB(m1,m5,
m12,m4)+1/2*SB(m1,m5,m12,m2)+1/2*SB(m3,m7,m3,m10)+SB(m3,m7,m3,m11)-1/2*SB(m3,m7
,m3,m12)+SB(m1,m13,m4,m3)+SB(m1,m13,m4,m4)-SB(m1,m13,m4,m9)-1/2*SB(m3,m4,m10,m1
)+2*SB(m3,m7,m7,m3)+2*SB(m3,m7,m7,m4)-SB(m2,m1,m6,m15)-SB(m3,m6,m1,m15)-2*SB(m1
,m13,m8,m12)+SB(m2,m14,m1,m9)-SB(m2,m14,m1,m10)+SB(m3,m6,m15,m14)+2*SB(m3,m6,
m15,m15)+SB(m2,m6,m14,m4)-2*SB(m2,m6,m14,m2)-SB(m2,m6,m14,m3)-SB(m3,m4,m6,m14)-
SB(m3,m4,m6,m15)-1/2*SB(m1,m5,m12,m3)+1/2*SB(m1,m5,m10,m4)-SB(m2,m8,m3,m16)+SB(
m3,m4,m16,m2)+SB(m3,m4,m16,m3)+SB(m3,m4,m16,m11)-SB(m3,m4,m16,m12)-SB(m3,m4,m16
,m15)+SB(m1,m5,m13,m3)-SB(m3,m6,m1,m14)+1/2*SB(m3,m7,m12,m2)-1/2*SB(m3,m7,m12,
m3)-1/2*SB(m3,m7,m12,m4)+2*SB(m1,m6,m4,m10)+1/2*SB(m1,m6,m4,m2)+1/2*SB(m1,m6,m4
,m3)-SB(m3,m7,m11,m1)+SB(m3,m7,m11,m2)+SB(m3,m7,m11,m3)-SB(m3,m7,m11,m4)+1/2*SB
(m3,m7,m12,m1)-1/2*SB(m1,m7,m12,m1)-1/2*SB(m1,m7,m12,m2)-2*SB(m1,m7,m11,m15)-2*
SB(m1,m7,m11,m13)-1/2*SB(m3,m5,m12,m1)-1/2*SB(m3,m5,m12,m2)-1/2*SB(m3,m4,m3,m1)
-1/2*SB(m3,m4,m3,m2)+2*SB(m3,m7,m15,m15)+SB(m3,m7,m15,m16)+SB(m1,m13,m4,m12)-SB
(m1,m13,m4,m16)+SB(m1,m13,m2,m2)+SB(m1,m13,m2,m3)+SB(m1,m13,m1,m13)-SB(m3,m4,m7
,m3)-SB(m3,m4,m7,m4)-2*SB(m3,m4,m7,m11)-2*SB(m2,m14,m14,m4)+2*SB(m2,m14,m14,m2)
-1/2*SB(m3,m6,m3,m9)+SB(m3,m6,m3,m10)+1/2*SB(m3,m6,m3,m11)-SB(m3,m8,m1,m13)-SB(
m3,m8,m1,m15)-SB(m3,m8,m1,m16)-1/2*SB(m3,m8,m1,m9)+1/2*SB(m3,m8,m1,m11)+SB(m3,
m8,m1,m12)-SB(m2,m8,m4,m16)-2*SB(m2,m6,m6,m15)+1/2*SB(m2,m7,m3,m10)-1/2*SB(m2,
m3,m9,m1)-2*SB(m2,m7,m7,m4)-2*SB(m2,m7,m7,m3)-3/2*SB(m3,m4,m2,m4)-1/2*SB(m3,m4,
m2,m10)-SB(m3,m4,m2,m11)+1/2*SB(m3,m4,m2,m12)-SB(m3,m4,m2,m1)-SB(m3,m4,m2,m2)-3
/2*SB(m3,m4,m2,m3)+3/2*SB(m3,m6,m4,m2)+3/2*SB(m3,m6,m4,m3)-SB(m2,m14,m10,m1)-SB
(m2,m14,m10,m2)+SB(m2,m14,m10,m3)+SB(m2,m14,m10,m4)-SB(m1,m19,m20,m15)+1/2*SB(
m2,m4,m2,m11)+1/2*SB(m2,m4,m2,m12)-SB(m2,m7,m15,m10)+2*SB(m2,m8,m8,m13)+2*SB(m2
,m8,m8,m16)-3/2*SB(m3,m1,m4,m1)-2*SB(m3,m1,m4,m2)-SB(m1,m19,m19,m13)-1/2*SB(m3,
m2,m3,m4)-1/2*SB(m3,m2,m3,m1)+1/2*SB(m3,m2,m3,m9)+1/2*SB(m3,m2,m3,m11)-SB(m2,m6
,m2,m14)-SB(m4,m21,m18,m33)-SB(m4,m3,m16,m15)-SB(m4,m16,m3,m15)+SB(m4,m16,m8,
m13)-SB(m4,m7,m16,m3)+2*SB(m4,m6,m1,m10)-2*SB(m4,m6,m16,m10)-1/2*SB(m4,m1,m34,
m33)-SB(m4,m16,m2,m11)+SB(m4,m16,m3,m11)+1/2*SB(m4,m1,m28,m33)+1/2*SB(m4,m31,
m31,m4)-1/2*SB(m4,m5,m28,m33)+1/2*SB(m4,m25,m25,m4)-1/2*SB(m4,m25,m27,m4)-SB(m4
,m1,m7,m16)-SB(m4,m1,m7,m15)-SB(m4,m6,m1,m14)-SB(m4,m6,m1,m15)+1/2*SB(m4,m1,m11
,m4)+SB(m4,m1,m13,m4)-3/2*SB(m4,m1,m2,m4)+SB(m4,m21,m21,m3)+SB(m4,m21,m22,m3)-1
/2*SB(m4,m1,m9,m3)-SB(m4,m1,m2,m2)-SB(m4,m1,m3,m2)-SB(m4,m16,m11,m4)-SB(m4,m16,
m12,m4)+2*SB(m4,m16,m16,m4)-SB(m4,m6,m16,m3)+SB(m4,m3,m16,m2)-1/2*SB(m4,m31,m30
,m4)-1/2*SB(m4,m2,m3,m11)+1/2*SB(m4,m2,m4,m11)-SB(m4,m2,m16,m11)+1/2*SB(m4,m2,
m2,m11)-SB(m4,m2,m16,m12)-SB(m4,m5,m16,m1)+SB(m4,m5,m2,m1)-SB(m4,m7,m15,m4)-2*
SB(m4,m7,m16,m4)+1/2*SB(m4,m1,m1,m11)-SB(m4,m1,m16,m11)-SB(m4,m6,m16,m2)-SB(m4,
m16,m3,m12)-SB(m4,m16,m4,m12)-2*SB(m4,m16,m8,m12)+SB(m4,m7,m15,m16)+SB(m4,m7,
m16,m15)-SB(m4,m5,m1,m14)+SB(m4,m2,m1,m13)+SB(m4,m2,m1,m14)+SB(m4,m16,m1,m12)-
SB(m4,m16,m5,m1)-SB(m4,m16,m8,m1)-1/2*SB(m4,m1,m1,m3)-1/2*SB(m4,m1,m11,m3)+SB(
m4,m1,m13,m3)-SB(m4,m1,m2,m3)-1/2*SB(m4,m2,m9,m1)-SB(m4,m2,m1,m1)+1/2*SB(m4,m2,
m11,m1)+SB(m4,m2,m16,m1)-3/2*SB(m4,m1,m3,m4)+SB(m4,m1,m7,m4)-SB(m4,m1,m8,m4)+2*
SB(m4,m1,m6,m10)-SB(m4,m5,m16,m2)+SB(m4,m5,m1,m2)-1/2*SB(m4,m6,m4,m11)-1/2*SB(
m4,m6,m4,m9)-2*SB(m4,m6,m6,m2)-2*SB(m4,m6,m6,m3)+SB(m4,m5,m14,m9)-SB(m4,m8,m4,
m16)+1/2*SB(m4,m8,m4,m11)+SB(m4,m8,m4,m12)-1/2*SB(m4,m8,m4,m2)+SB(m4,m21,m21,m4
)+SB(m4,m21,m22,m4)-1/2*SB(m4,m25,m25,m12)+1/2*SB(m4,m25,m26,m2)+SB(m4,m6,m16,
m15)-SB(m4,m5,m2,m16)+SB(m4,m1,m2,m16)+SB(m4,m6,m15,m16)+SB(m4,m6,m14,m16)-1/2*
SB(m4,m7,m12,m2)-SB(m4,m5,m13,m3)-SB(m4,m6,m15,m4)-SB(m4,m8,m1,m1)-SB(m4,m1,m6,
m15)-SB(m4,m16,m4,m11)-2*SB(m4,m16,m7,m11)-1/2*SB(m4,m8,m28,m33)+1/2*SB(m4,m1,
m1,m9)-SB(m4,m1,m13,m9)-SB(m4,m5,m2,m13)+SB(m4,m1,m2,m13)+SB(m4,m1,m2,m14)+SB(
m4,m16,m4,m2)-SB(m4,m16,m5,m2)-SB(m4,m16,m6,m2)+1/2*SB(m4,m2,m11,m4)-1/2*SB(m4,
m7,m34,m33)-1/2*SB(m4,m2,m1,m9)+1/2*SB(m4,m2,m2,m9)-1/2*SB(m4,m1,m1,m2)-1/2*SB(
m4,m1,m11,m2)+SB(m4,m1,m16,m2)+1/2*SB(m4,m31,m30,m11)-1/2*SB(m4,m1,m2,m9)+1/2*
SB(m4,m1,m3,m9)+SB(m4,m16,m2,m4)-SB(m4,m5,m13,m4)+1/2*SB(m4,m31,m32,m3)+SB(m4,
m16,m12,m1)+SB(m4,m16,m2,m1)+1/2*SB(m4,m31,m30,m9)-1/2*SB(m4,m31,m31,m9)-1/2*SB
(m4,m31,m32,m9)+1/2*SB(m4,m1,m4,m9)+2*SB(m4,m1,m5,m9)-2*SB(m4,m16,m6,m10)+1/2*
SB(m4,m2,m1,m11)-1/2*SB(m4,m1,m4,m2)+SB(m4,m1,m5,m2)+SB(m4,m1,m6,m2)-1/2*SB(m4,
m1,m9,m2)+2*SB(m4,m7,m1,m11)+SB(m4,m3,m16,m11)-1/2*SB(m4,m2,m11,m3)+SB(m4,m1,
m13,m12)+SB(m4,m1,m16,m12)-SB(m4,m16,m4,m4)-SB(m4,m16,m7,m4)-SB(m4,m16,m8,m4)-3
/2*SB(m4,m2,m2,m1)-SB(m4,m21,m24,m3)+1/2*SB(m4,m2,m9,m2)-SB(m4,m1,m3,m3)-1/2*SB
(m4,m1,m4,m3)+SB(m4,m1,m6,m3)+SB(m4,m1,m7,m3)+1/2*SB(m4,m3,m34,m33)+SB(m4,m16,
m1,m2)+SB(m4,m16,m11,m2)+SB(m4,m16,m12,m2)+1/2*SB(m4,m25,m27,m10)+2*SB(m4,m16,
m16,m12)-SB(m4,m16,m2,m12)+1/2*SB(m4,m31,m32,m2)-2*SB(m4,m1,m8,m12)-2*SB(m4,m16
,m16,m2)+SB(m4,m16,m2,m2)+SB(m4,m16,m3,m2)-2*SB(m4,m5,m16,m9)-1/2*SB(m4,m25,m25
,m10)-1/2*SB(m4,m25,m26,m10)+1/2*SB(m4,m8,m34,m33)+SB(m4,m16,m2,m3)+SB(m4,m16,
m3,m3)+SB(m4,m6,m10,m3)+2*SB(m4,m8,m8,m1)+1/2*SB(m4,m8,m2,m9)+1/2*SB(m4,m8,m2,
m11)+2*SB(m4,m8,m2,m12)+1/2*SB(m4,m8,m2,m4)+1/2*SB(m4,m8,m2,m1)+SB(m4,m3,m1,m13
)+SB(m4,m3,m1,m15)+SB(m4,m5,m14,m10)-2*SB(m4,m5,m14,m4)+1/2*SB(m4,m6,m1,m2)+1/2
*SB(m4,m6,m1,m3)-1/2*SB(m4,m7,m1,m10)-1/2*SB(m4,m7,m1,m12)-SB(m4,m3,m2,m2)-3/2*
SB(m4,m3,m2,m3)-3/2*SB(m4,m3,m2,m4)-1/2*SB(m4,m3,m2,m10)+1/2*SB(m4,m3,m2,m12)-1
/2*SB(m4,m5,m12,m3)+1/2*SB(m4,m5,m10,m4)+3*SB(m4,m5,m9,m3)+SB(m4,m5,m9,m1)+SB(
m4,m5,m9,m2)-SB(m4,m3,m1,m11)-1/2*SB(m4,m3,m1,m12)-1/2*SB(m4,m7,m3,m10)-SB(m4,
m7,m3,m11)+1/2*SB(m4,m7,m3,m12)-SB(m4,m6,m2,m14)+1/2*SB(m4,m5,m12,m1)+1/2*SB(m4
,m5,m10,m3)-1/2*SB(m4,m5,m12,m4)+1/2*SB(m4,m5,m12,m2)-SB(m4,m5,m13,m12)-1/2*SB(
m4,m5,m10,m2)+SB(m4,m8,m16,m13)+2*SB(m4,m5,m3,m9)+1/2*SB(m4,m5,m3,m10)+1/2*SB(
m4,m5,m3,m12)+1/2*SB(m4,m8,m9,m2)+1/2*SB(m4,m8,m9,m3)-SB(m4,m6,m3,m15)+SB(m4,m3
,m2,m14)+SB(m4,m3,m2,m15)-1/2*SB(m4,m3,m3,m1)-1/2*SB(m4,m3,m3,m2)-SB(m4,m6,m3,
m14)+1/2*SB(m4,m6,m4,m2)+1/2*SB(m4,m6,m4,m3)-1/2*SB(m4,m7,m12,m1)-SB(m4,m3,m15,
m10)-SB(m4,m8,m13,m12)-SB(m4,m5,m3,m14)-SB(m4,m5,m3,m13)+1/2*SB(m4,m6,m1,m11)-
SB(m4,m8,m13,m3)-SB(m4,m8,m13,m4)+1/2*SB(m4,m7,m12,m4)+1/2*SB(m4,m7,m12,m3)+2*
SB(m4,m7,m7,m3)+2*SB(m4,m7,m7,m4)+4*SB(m4,m7,m7,m11)-2*SB(m4,m5,m5,m1)-2*SB(m4,
m5,m5,m2)+1/2*SB(m4,m2,m1,m10)-1/2*SB(m4,m2,m1,m12)-2*SB(m4,m2,m1,m3)-3/2*SB(m4
,m2,m1,m4)+SB(m4,m3,m5,m2)+SB(m4,m3,m5,m1)+1/2*SB(m4,m3,m4,m10)+1/2*SB(m4,m3,m4
,m12)+SB(m4,m3,m6,m3)+SB(m4,m3,m6,m2)-SB(m4,m3,m5,m13)-SB(m4,m3,m5,m14)+SB(m4,
m8,m13,m9)+SB(m4,m7,m15,m10)-SB(m4,m7,m15,m11)-SB(m4,m7,m15,m1)+1/2*SB(m4,m6,m1
,m9)+SB(m4,m5,m13,m9)+1/2*SB(m4,m3,m3,m10)+SB(m4,m5,m1,m1)+3/2*SB(m4,m5,m1,m3)+
3/2*SB(m4,m5,m1,m4)+SB(m4,m2,m3,m15)+SB(m4,m2,m3,m14)+1/2*SB(m4,m2,m3,m9)-1/2*
SB(m4,m2,m3,m10)-3/2*SB(m4,m2,m3,m4)+1/2*SB(m4,m2,m3,m12)+1/2*SB(m4,m3,m3,m12)+
1/2*SB(m4,m6,m3,m11)-2*SB(m4,m6,m14,m1)-1/2*SB(m4,m6,m3,m9)+SB(m4,m5,m1,m9)-1/2
*SB(m4,m5,m1,m10)-1/2*SB(m4,m5,m10,m1)-SB(m4,m3,m1,m1)-SB(m4,m3,m1,m2)-3/2*SB(
m4,m3,m1,m3)-3/2*SB(m4,m3,m1,m4)+3*SB(m4,m5,m9,m4)+SB(m4,m2,m33,m33)+SB(m4,m6,
m3,m10)-SB(m4,m8,m12,m2)+1/2*SB(m4,m8,m11,m4)+3*SB(m4,m6,m10,m4)+1/2*SB(m4,m5,
m2,m12)-1/2*SB(m4,m5,m2,m10)+1/2*SB(m4,m7,m2,m3)+1/2*SB(m4,m7,m2,m4)+2*SB(m4,m3
,m8,m12)-2*SB(m4,m6,m14,m4)-1/2*SB(m4,m6,m9,m3)+1/2*SB(m4,m6,m9,m4)+3*SB(m4,m6,
m10,m1)+SB(m4,m6,m10,m2)+2*SB(m4,m2,m14,m4)+1/2*SB(m4,m7,m10,m1)+1/2*SB(m4,m7,
m10,m2)-1/2*SB(m4,m7,m10,m3)+SB(m4,m8,m33,m33)+3/2*SB(m4,m6,m2,m1)+SB(m4,m6,m2,
m2)+SB(m4,m6,m2,m3)+3/2*SB(m4,m6,m2,m4)-SB(m4,m6,m2,m15)+SB(m4,m6,m2,m10)+1/2*
SB(m4,m6,m2,m11)-1/2*SB(m4,m6,m9,m2)+2*SB(m4,m2,m6,m10)+SB(m4,m2,m8,m1)+SB(m4,
m2,m8,m4)-SB(m4,m2,m7,m15)-SB(m4,m2,m7,m16)+2*SB(m4,m2,m7,m11)+SB(m4,m2,m7,m4)+
SB(m4,m2,m7,m3)+1/2*SB(m4,m7,m2,m10)+2*SB(m4,m7,m2,m11)+2*SB(m4,m2,m8,m12)-SB(
m4,m2,m8,m16)-SB(m4,m2,m8,m13)+SB(m4,m2,m5,m2)+SB(m4,m2,m5,m1)+SB(m4,m2,m4,m14)
+SB(m4,m2,m4,m16)+1/2*SB(m4,m2,m4,m10)+1/2*SB(m4,m2,m4,m12)-1/2*SB(m4,m3,m4,m1)
-1/2*SB(m4,m3,m4,m2)-SB(m4,m7,m3,m3)+SB(m4,m3,m15,m1)+SB(m4,m3,m15,m4)-3/2*SB(
m4,m2,m3,m2)-SB(m4,m2,m3,m3)-2*SB(m4,m2,m3,m1)+SB(m4,m2,m6,m2)+SB(m4,m2,m6,m3)-
SB(m4,m2,m5,m13)-SB(m4,m2,m5,m14)+1/2*SB(m4,m7,m2,m12)+2*SB(m4,m2,m5,m9)-SB(m4,
m2,m6,m15)-SB(m4,m2,m6,m14)+1/2*SB(m4,m5,m3,m1)+1/2*SB(m4,m5,m3,m2)-SB(m4,m8,
m16,m11)-3*SB(m4,m8,m16,m12)-SB(m4,m8,m16,m1)+SB(m4,m8,m16,m2)+4*SB(m4,m8,m8,
m12)+2*SB(m4,m8,m8,m4)-SB(m4,m7,m2,m15)-SB(m4,m7,m2,m16)+1/2*SB(m4,m2,m12,m4)-1
/2*SB(m4,m2,m12,m1)-1/2*SB(m4,m2,m12,m2)+1/2*SB(m4,m2,m12,m3)-1/2*SB(m4,m2,m10,
m4)+1/2*SB(m4,m2,m10,m1)+1/2*SB(m4,m2,m10,m2)-1/2*SB(m4,m2,m10,m3)+1/2*SB(m4,m8
,m4,m3)+SB(m4,m8,m4,m4)-1/2*SB(m4,m8,m4,m9)+SB(m4,m8,m13,m16)+1/2*SB(m4,m5,m4,
m1)+1/2*SB(m4,m5,m4,m2)-1/2*SB(m4,m5,m4,m12)-1/2*SB(m4,m5,m4,m10)+SB(m4,m3,m15,
m11)+SB(m4,m5,m2,m2)+3/2*SB(m4,m5,m2,m3)+SB(m4,m6,m3,m3)+3/2*SB(m4,m6,m3,m4)+SB
(m4,m6,m3,m2)+3/2*SB(m4,m6,m3,m1)-3/2*SB(m4,m2,m4,m1)-2*SB(m4,m2,m4,m2)+1/2*SB(
m4,m2,m4,m9)-3/2*SB(m4,m2,m4,m3)-SB(m4,m2,m4,m4)+SB(m4,m6,m15,m10)-SB(m4,m6,m15
,m11)-SB(m4,m6,m15,m1)-SB(m4,m3,m8,m13)-SB(m4,m3,m8,m16)+1/2*SB(m4,m3,m10,m3)+1
/2*SB(m4,m3,m10,m4)-1/2*SB(m4,m3,m10,m1)-1/2*SB(m4,m3,m10,m2)-1/2*SB(m4,m3,m12,
m1)-1/2*SB(m4,m3,m12,m2)+1/2*SB(m4,m3,m12,m3)+1/2*SB(m4,m3,m12,m4)-SB(m4,m7,m4,
m16)+2*SB(m4,m3,m6,m10)+SB(m4,m3,m8,m4)+SB(m4,m8,m1,m13)-1/2*SB(m4,m8,m9,m4)-1/
2*SB(m4,m8,m9,m1)-2*SB(m4,m8,m8,m13)-2*SB(m4,m8,m8,m16)+3/2*SB(m4,m7,m1,m3)+3/2
*SB(m4,m7,m1,m4)-1/2*SB(m4,m7,m4,m10)+SB(m4,m7,m4,m11)+1/2*SB(m4,m7,m4,m12)+SB(
m4,m7,m4,m4)+1/2*SB(m4,m7,m4,m1)-1/2*SB(m4,m7,m4,m2)+1/2*SB(m4,m6,m11,m2)+1/2*
SB(m4,m6,m11,m3)-SB(m4,m8,m2,m16)-SB(m4,m8,m2,m13)+SB(m4,m7,m16,m2)-SB(m4,m7,
m16,m12)-3*SB(m4,m7,m16,m11)+3/2*SB(m4,m8,m3,m4)+3/2*SB(m4,m8,m3,m1)-1/2*SB(m4,
m7,m10,m4)-SB(m4,m7,m11,m3)+SB(m4,m7,m11,m4)+1/2*SB(m4,m8,m11,m1)+1/2*SB(m4,m2,
m2,m12)-SB(m4,m5,m2,m14)+1/2*SB(m4,m6,m9,m1)+SB(m4,m7,m3,m15)+SB(m4,m3,m8,m1)+
SB(m4,m3,m7,m15)+SB(m4,m3,m7,m16)-1/2*SB(m4,m6,m11,m1)-2*SB(m4,m7,m7,m15)-2*SB(
m4,m7,m7,m16)+1/2*SB(m4,m7,m3,m1)-1/2*SB(m4,m7,m3,m2)-SB(m4,m3,m7,m4)-SB(m4,m3,
m7,m3)-2*SB(m4,m3,m7,m11)-SB(m4,m3,m6,m15)-SB(m4,m3,m6,m14)+1/2*SB(m4,m3,m1,m10
)-SB(m4,m2,m14,m9)-SB(m4,m2,m14,m10)+SB(m4,m2,m14,m1)+SB(m4,m16,m5,m14)+SB(m4,
m16,m5,m13)+SB(m4,m16,m4,m16)-2*SB(m4,m5,m9,m14)-2*SB(m4,m5,m9,m16)-SB(m4,m2,
m14,m16)+SB(m4,m5,m13,m16)+SB(m4,m5,m16,m13)+SB(m4,m5,m16,m14)-SB(m4,m21,m21,
m14)-SB(m4,m21,m21,m16)-SB(m4,m16,m33,m33)+SB(m4,m1,m3,m16)+SB(m4,m2,m3,m16)+SB
(m4,m16,m8,m16)-SB(m4,m2,m16,m14)-SB(m4,m6,m2,m16)-SB(m4,m21,m22,m16)-SB(m4,m21
,m22,m14)+SB(m4,m6,m16,m14)-SB(m4,m16,m6,m3)-SB(m4,m16,m7,m3)+SB(m4,m1,m5,m1)-
SB(m4,m1,m8,m1)+1/2*SB(m4,m1,m9,m1)+SB(m4,m16,m11,m3)-SB(m4,m16,m12,m3)+2*SB(m4
,m1,m7,m11)-SB(m4,m1,m16,m13)+SB(m4,m3,m2,m16)+SB(m4,m2,m1,m16)-SB(m4,m16,m1,
m13)-SB(m4,m16,m2,m14)+SB(m4,m2,m2,m14)+SB(m4,m2,m2,m16)-2*SB(m4,m6,m10,m14)-2*
SB(m4,m6,m10,m16)-SB(m4,m5,m1,m16)+SB(m4,m16,m7,m16)+SB(m4,m16,m7,m15)-SB(m4,m1
,m13,m16)+2*SB(m4,m7,m16,m16)-2*SB(m4,m16,m16,m16)+SB(m4,m3,m1,m16)+2*SB(m4,m8,
m16,m16)-SB(m4,m3,m15,m16)+SB(m4,m5,m14,m16)-SB(m4,m6,m3,m16)+SB(m4,m21,m21,m2)
+SB(m4,m21,m22,m2)-SB(m4,m16,m1,m11)+2*SB(m4,m16,m16,m11)-SB(m4,m1,m6,m14)+SB(
m4,m1,m3,m13)+SB(m4,m1,m3,m15)+SB(m4,m1,m8,m13)-SB(m4,m7,m1,m16)+SB(m4,m1,m8,
m16)+1/2*SB(m4,m25,m25,m3)-1/2*SB(m4,m25,m27,m3)+SB(m4,m3,m16,m3)-2*SB(m4,m16,
m5,m9)-3/2*SB(m4,m2,m1,m2)-1/2*SB(m4,m2,m11,m2)+2*SB(m4,m2,m16,m2)-SB(m4,m2,m2,
m2)+SB(m4,m2,m14,m3)+SB(m4,m2,m16,m3)-1/2*SB(m4,m8,m1,m2)+1/2*SB(m4,m8,m1,m3)+1
/2*SB(m4,m2,m2,m10)-2*SB(m4,m2,m2,m4)-1/2*SB(m4,m8,m3,m11)+2*SB(m4,m8,m3,m12)+
SB(m4,m7,m33,m33)+3/2*SB(m4,m5,m2,m4)+SB(m4,m5,m2,m9)+1/2*SB(m4,m25,m26,m1)-1/2
*SB(m4,m31,m30,m1)+1/2*SB(m4,m31,m31,m1)+1/2*SB(m4,m1,m11,m1)-1/2*SB(m4,m31,m31
,m11)-1/2*SB(m4,m31,m32,m11)+1/2*SB(m4,m2,m9,m3)-SB(m4,m1,m2,m12)-SB(m4,m1,m3,
m12)-2*SB(m4,m8,m16,m4)+1/2*SB(m4,m1,m2,m11)-1/2*SB(m4,m1,m3,m11)+1/2*SB(m4,m1,
m4,m11)-1/2*SB(m4,m25,m26,m12)+1/2*SB(m4,m25,m27,m12)+1/2*SB(m4,m1,m9,m4)+SB(m4
,m1,m16,m1)-3/2*SB(m4,m1,m2,m1)-3/2*SB(m4,m1,m3,m1)-1/2*SB(m4,m2,m9,m4)-SB(m4,
m7,m1,m15)-SB(m4,m1,m5,m13)-SB(m4,m1,m5,m14)+SB(m4,m21,m21,m1)+SB(m4,m21,m22,m1
)+SB(m4,m21,m24,m1)-SB(m4,m3,m16,m12)-1/2*SB(m4,m6,m2,m9)+2*SB(m4,m5,m5,m14)+2*
SB(m4,m5,m5,m13)-4*SB(m4,m5,m5,m9)-SB(m4,m3,m2,m11)-SB(m4,m3,m2,m1)+2*SB(m4,m6,
m6,m14)+2*SB(m4,m6,m6,m15)-4*SB(m4,m6,m6,m10)+SB(m4,m7,m11,m1)-SB(m4,m7,m11,m2)
-SB(m4,m8,m3,m16)-SB(m4,m8,m3,m13)-3/2*SB(m4,m2,m2,m3)-1/2*SB(m4,m8,m1,m9)+1/2*
SB(m4,m8,m1,m11)-SB(m4,m8,m1,m12)-SB(m4,m5,m1,m13)+1/2*SB(m4,m5,m1,m12)+SB(m4,
m6,m14,m9)+SB(m4,m6,m14,m10)+2*SB(m4,m3,m5,m9)+SB(m4,m8,m12,m3)+SB(m4,m8,m12,m4
)-SB(m4,m8,m12,m1)-1/2*SB(m4,m8,m3,m9)-1/2*SB(m4,m6,m11,m4)-1/2*SB(m4,m8,m11,m2
)-1/2*SB(m4,m8,m11,m3)+SB(m4,m16,m1,m1)-SB(m4,m16,m11,m1)-2*SB(m4,m5,m14,m3)+SB
(m4,m16,m6,m14)+SB(m4,m16,m6,m15)-1/2*SB(m3,m27,m25,m4)+1/2*SB(m3,m27,m27,m4)-1
/2*SB(m3,m26,m25,m10)-1/2*SB(m3,m26,m26,m10)+1/2*SB(m3,m26,m27,m10)-1/2*SB(m3,
m27,m26,m2)+1/2*SB(m3,m26,m25,m4)-1/2*SB(m3,m26,m27,m4)-1/2*SB(m3,m27,m26,m1)+1
/2*SB(m3,m27,m27,m3)+SB(m2,m7,m15,m11)-SB(m2,m7,m1,m15)-1/2*SB(m3,m1,m12,m3)+SB
(m1,m7,m16,m13)-SB(m2,m7,m4,m14)-SB(m2,m7,m4,m15)-SB(m2,m7,m4,m16)-SB(m2,m5,m1,
m9)-SB(m2,m7,m14,m3)-SB(m2,m7,m14,m4)+SB(m3,m4,m7,m15)+SB(m3,m4,m7,m16)+2*SB(m2
,m5,m5,m1)+2*SB(m2,m5,m5,m2)+1/2*SB(m3,m6,m1,m11)+1/2*SB(m3,m6,m1,m9)+2*SB(m3,
m6,m1,m10)+SB(m3,m2,m33,m33)-SB(m2,m6,m14,m9)-3*SB(m2,m6,m14,m10)+SB(m3,m1,m4,
m15)+SB(m3,m1,m4,m16)-SB(m3,m2,m14,m15)-2*SB(m3,m7,m7,m15)+4*SB(m3,m7,m7,m11)+
SB(m3,m5,m1,m2)+SB(m3,m5,m1,m9)+2*SB(m1,m3,m6,m10)+SB(m1,m13,m1,m3)-SB(m2,m4,m6
,m14)-SB(m2,m4,m6,m15)-SB(m1,m13,m8,m1)-SB(m1,m13,m8,m4)+SB(m1,m13,m6,m14)+SB(
m1,m13,m6,m15)-SB(m1,m3,m8,m13)-SB(m1,m3,m8,m16)-1/2*SB(m1,m3,m9,m2)-1/2*SB(m1,
m3,m9,m3)+1/2*SB(m1,m3,m9,m1)+1/2*SB(m1,m3,m9,m4)+1/2*SB(m1,m3,m10,m3)+1/2*SB(
m1,m3,m10,m4)-1/2*SB(m1,m3,m10,m1)-1/2*SB(m1,m3,m10,m2)-1/2*SB(m1,m3,m11,m4)-1/
2*SB(m1,m3,m11,m1)+1/2*SB(m1,m3,m11,m2)+1/2*SB(m1,m3,m12,m1)+1/2*SB(m1,m3,m11,
m3)+1/2*SB(m1,m3,m12,m2)-1/2*SB(m1,m3,m12,m3)-1/2*SB(m1,m3,m12,m4)-SB(m1,m13,m7
,m3)-SB(m1,m13,m7,m4)-2*SB(m1,m13,m7,m11)+SB(m1,m13,m7,m15)+SB(m1,m13,m7,m16)-1
/2*SB(m3,m8,m9,m1)-1/2*SB(m3,m8,m9,m4)+1/2*SB(m3,m8,m9,m2)+1/2*SB(m3,m8,m9,m3)+
SB(m1,m8,m13,m3)-SB(m1,m8,m13,m4)+SB(m3,m2,m1,m15)+3/2*SB(m1,m5,m4,m1)+3/2*SB(
m1,m5,m4,m2)-1/2*SB(m1,m5,m4,m12)+2*SB(m1,m5,m4,m9)-SB(m1,m5,m4,m13)-1/2*SB(m1,
m5,m4,m10)-SB(m1,m5,m4,m14)+2*SB(m3,m1,m15,m1)-SB(m1,m3,m15,m11)-SB(m1,m3,m15,
m10)-SB(m1,m3,m13,m9)-SB(m1,m3,m13,m15)+SB(m1,m3,m13,m2)+2*SB(m1,m3,m13,m3)+SB(
m1,m3,m13,m4)-3*SB(m1,m8,m13,m12)+2*SB(m1,m8,m13,m13)+3/2*SB(m3,m7,m2,m3)+SB(m2
,m3,m4,m14)+SB(m2,m3,m4,m15)+SB(m2,m3,m4,m16)-SB(m1,m5,m3,m14)-SB(m1,m5,m3,m13)
-3/2*SB(m3,m1,m3,m2)-SB(m3,m1,m3,m3)-3/2*SB(m3,m1,m3,m4)-2*SB(m3,m1,m3,m1)+SB(
m3,m2,m1,m13)+SB(m3,m2,m1,m14)-SB(m2,m4,m5,m13)+2*SB(m2,m4,m5,m9)+SB(m2,m4,m5,
m1)+SB(m2,m4,m5,m2)+1/2*SB(m2,m4,m1,m11)-1/2*SB(m2,m4,m1,m12)+SB(m2,m14,m1,m1)+
SB(m2,m3,m33,m33)+3/2*SB(m2,m5,m3,m1)+3/2*SB(m2,m5,m3,m2)+SB(m3,m5,m15,m13)+SB(
m3,m5,m15,m14)-SB(m2,m5,m14,m1)+2*SB(m1,m5,m5,m1)+2*SB(m1,m5,m5,m2)+SB(m2,m8,
m14,m13)+SB(m2,m8,m14,m16)+SB(m2,m8,m13,m14)-SB(m2,m8,m13,m9)+SB(m2,m8,m13,m12)
-2*SB(m2,m8,m16,m2)-2*SB(m2,m8,m16,m3)+SB(m2,m8,m16,m11)+SB(m2,m8,m16,m12)+SB(
m2,m8,m16,m14)+SB(m2,m4,m6,m2)+SB(m2,m1,m4,m13)+SB(m2,m1,m4,m14)+SB(m3,m15,m4,
m11)+SB(m3,m15,m4,m4)+SB(m3,m15,m4,m1)-2*SB(m3,m8,m12,m13)-2*SB(m3,m8,m12,m15)+
SB(m3,m15,m5,m13)+SB(m3,m15,m5,m14)-1/2*SB(m3,m1,m10,m1)-1/2*SB(m3,m1,m10,m2)+1
/2*SB(m3,m1,m9,m4)-1/2*SB(m2,m1,m2,m3)-1/2*SB(m2,m1,m2,m4)+SB(m2,m4,m14,m1)+SB(
m2,m4,m14,m3)+2*SB(m2,m4,m14,m4)-SB(m2,m4,m16,m11)-SB(m2,m4,m16,m12)-SB(m2,m4,
m16,m14)+SB(m2,m4,m16,m1)+2*SB(m2,m4,m16,m2)-SB(m3,m5,m14,m3)-SB(m3,m5,m14,m4)+
SB(m3,m5,m14,m9)-SB(m3,m5,m14,m10)+SB(m3,m5,m14,m15)-1/2*SB(m2,m5,m12,m2)+SB(m3
,m5,m13,m15)+SB(m1,m7,m3,m3)+SB(m1,m7,m3,m4)-SB(m3,m5,m15,m1)-SB(m3,m5,m15,m2)-
2*SB(m3,m5,m15,m9)+1/2*SB(m3,m2,m2,m9)+1/2*SB(m3,m2,m2,m11)-SB(m2,m6,m1,m14)-SB
(m2,m6,m1,m15)-1/2*SB(m2,m6,m1,m9)+2*SB(m2,m6,m1,m10)-1/2*SB(m2,m6,m1,m11)+2*SB
(m1,m3,m15,m1)+SB(m1,m3,m15,m2)+SB(m1,m3,m15,m4)-SB(m1,m3,m15,m13)-3/2*SB(m1,m2
,m3,m2)-SB(m1,m2,m3,m3)-3/2*SB(m1,m2,m3,m1)+SB(m1,m2,m6,m2)+SB(m1,m2,m6,m3)+SB(
m1,m2,m5,m13)+SB(m1,m2,m5,m14)+1/2*SB(m1,m7,m2,m12)-2*SB(m1,m2,m5,m9)-SB(m1,m2,
m6,m15)-SB(m1,m2,m6,m14)+2*SB(m1,m2,m6,m10)+SB(m1,m2,m8,m1)+SB(m1,m2,m8,m4)-SB(
m1,m2,m7,m15)-SB(m1,m2,m7,m16)+2*SB(m1,m2,m7,m11)+SB(m1,m2,m7,m4)+SB(m1,m2,m7,
m3)+1/2*SB(m1,m7,m2,m10)+2*SB(m1,m7,m2,m11)+SB(m3,m1,m1,m13)+2*SB(m1,m2,m8,m12)
-SB(m1,m2,m8,m16)-SB(m1,m2,m8,m13)-SB(m1,m2,m5,m2)-SB(m1,m2,m5,m1)+SB(m1,m2,m4,
m13)+SB(m1,m2,m4,m14)+SB(m1,m2,m4,m16)+1/2*SB(m1,m2,m4,m10)-1/2*SB(m1,m2,m4,m12
)-SB(m1,m7,m13,m3)+SB(m1,m7,m13,m15)+SB(m1,m7,m13,m16)-SB(m1,m7,m13,m4)-2*SB(m1
,m7,m13,m11)-3/2*SB(m1,m3,m4,m1)-2*SB(m1,m3,m4,m2)-3/2*SB(m1,m3,m4,m3)-SB(m1,m3
,m4,m4)+2*SB(m1,m13,m13,m1)+SB(m3,m1,m7,m4)+2*SB(m3,m1,m7,m11)+SB(m1,m3,m3,m13)
+SB(m1,m3,m3,m15)+SB(m1,m2,m14,m1)+SB(m1,m2,m14,m4)+SB(m1,m2,m13,m2)+SB(m1,m2,
m13,m3)+1/2*SB(m1,m7,m10,m1)+1/2*SB(m1,m7,m10,m2)-1/2*SB(m1,m7,m10,m3)+SB(m2,m3
,m6,m15)+1/2*SB(m3,m7,m1,m4)+1/2*SB(m3,m7,m1,m3)-SB(m3,m15,m3,m11)+SB(m1,m8,m33
,m33)+3/2*SB(m1,m6,m2,m1)+SB(m1,m6,m2,m2)+SB(m1,m6,m2,m3)+3/2*SB(m1,m6,m2,m4)-
SB(m1,m6,m2,m15)+SB(m6,m14,m10,m1)-SB(m6,m1,m14,m1)+SB(m6,m14,m8,m4)-SB(m6,m14,
m9,m4)-SB(m6,m14,m4,m4)+SB(m6,m14,m7,m4)-SB(m6,m14,m3,m4)-SB(m6,m14,m2,m4)+2*SB
(m6,m14,m14,m4)-SB(m6,m14,m1,m4)-SB(m6,m14,m10,m4)-SB(m6,m4,m15,m11)+SB(m6,m8,
m15,m4)+SB(m6,m1,m15,m11)+1/2*SB(m6,m30,m30,m9)-1/2*SB(m6,m30,m31,m9)-1/2*SB(m6
,m30,m32,m9)-SB(m6,m4,m15,m1)-SB(m6,m8,m15,m13)-SB(m6,m15,m8,m13)-SB(m6,m15,m8,
m16)-SB(m6,m15,m6,m14)-SB(m6,m15,m6,m15)-2*SB(m6,m7,m15,m15)+SB(m6,m4,m16,m15)+
SB(m6,m8,m1,m15)-SB(m6,m1,m4,m15)+SB(m6,m2,m14,m15)+2*SB(m6,m8,m12,m15)-SB(m6,
m15,m5,m13)-SB(m6,m15,m5,m14)-SB(m6,m5,m15,m13)-SB(m6,m5,m15,m14)+SB(m6,m15,m4,
m16)-SB(m6,m4,m2,m15)+SB(m6,m15,m2,m14)+SB(m6,m15,m1,m13)+SB(m6,m4,m15,m16)+SB(
m6,m5,m1,m15)+2*SB(m6,m15,m15,m15)-SB(m6,m4,m1,m15)+SB(m6,m15,m33,m33)+2*SB(m6,
m5,m9,m15)-SB(m6,m2,m4,m15)-SB(m6,m2,m1,m15)+SB(m6,m2,m15,m14)+2*SB(m6,m15,m8,
m12)-SB(m6,m2,m15,m1)+2*SB(m6,m15,m5,m9)+SB(m6,m5,m15,m2)-1/2*SB(m6,m32,m32,m2)
+2*SB(m6,m6,m4,m15)+1/2*SB(m6,m4,m4,m3)-SB(m6,m4,m3,m15)-SB(m6,m4,m3,m16)+3/2*
SB(m6,m4,m3,m4)+1/2*SB(m6,m4,m3,m11)+1/2*SB(m6,m4,m1,m11)-SB(m6,m3,m33,m33)+SB(
m6,m4,m3,m3)+1/2*SB(m6,m4,m2,m11)-1/2*SB(m6,m4,m4,m9)-1/2*SB(m6,m4,m4,m11)-SB(
m6,m3,m4,m15)-SB(m6,m3,m4,m16)+1/2*SB(m6,m3,m4,m11)-1/2*SB(m6,m3,m3,m11)-2*SB(
m6,m4,m6,m2)-2*SB(m6,m4,m6,m3)+2*SB(m6,m4,m6,m15)+2*SB(m6,m4,m6,m14)-4*SB(m6,m4
,m6,m10)-1/2*SB(m6,m3,m3,m9)+2*SB(m6,m6,m4,m14)+1/2*SB(m6,m3,m3,m4)-4*SB(m6,m6,
m4,m10)+2*SB(m6,m7,m11,m15)+1/2*SB(m6,m30,m32,m3)-SB(m6,m15,m4,m4)+SB(m6,m15,m7
,m4)+SB(m6,m15,m8,m4)-SB(m6,m4,m16,m3)+SB(m6,m15,m3,m10)+SB(m6,m15,m4,m10)+1/2*
SB(m7,m26,m25,m10)+1/2*SB(m7,m26,m26,m10)-1/2*SB(m7,m26,m27,m10)+SB(m7,m6,m14,
m3)-1/2*SB(m7,m4,m4,m12)-SB(m7,m8,m1,m4)+1/2*SB(m7,m27,m26,m2)+SB(m7,m6,m15,m2)
+SB(m7,m4,m1,m1)+1/2*SB(m7,m4,m10,m1)+1/2*SB(m7,m4,m12,m1)-1/2*SB(m7,m1,m10,m3)
+1/2*SB(m7,m1,m12,m3)-1/2*SB(m7,m26,m25,m4)-1/2*SB(m7,m26,m26,m2)-1/2*SB(m7,m26
,m25,m3)+1/2*SB(m7,m26,m27,m3)+1/2*SB(m7,m26,m25,m12)+1/2*SB(m7,m26,m26,m12)-1/
2*SB(m7,m26,m27,m12)-SB(m7,m4,m15,m11)+SB(m7,m8,m15,m4)+SB(m7,m1,m15,m11)-SB(m7
,m4,m15,m1)-SB(m7,m8,m15,m13)-SB(m7,m15,m8,m13)-SB(m7,m15,m8,m16)-SB(m7,m15,m6,
m14)-SB(m7,m15,m6,m15)-2*SB(m7,m7,m15,m15)+SB(m7,m4,m16,m15)+SB(m7,m8,m1,m15)-
SB(m7,m1,m4,m15)+SB(m7,m2,m14,m15)+2*SB(m7,m8,m12,m15)-SB(m7,m15,m5,m13)-SB(m7,
m15,m5,m14)-SB(m7,m5,m15,m13)-SB(m7,m5,m15,m14)+SB(m7,m15,m4,m16)-SB(m7,m4,m2,
m15)+SB(m7,m15,m2,m14)+SB(m7,m15,m1,m13)+SB(m7,m4,m15,m16)+SB(m7,m5,m1,m15)+2*
SB(m7,m15,m15,m15)-SB(m7,m4,m1,m15)+SB(m7,m15,m33,m33)+2*SB(m7,m5,m9,m15)-SB(m7
,m2,m4,m15)-SB(m7,m2,m1,m15)+SB(m7,m2,m15,m14)+2*SB(m7,m15,m8,m12)-SB(m7,m2,m15
,m1)+2*SB(m7,m15,m5,m9)+SB(m7,m5,m15,m2)+SB(m7,m6,m4,m15)+SB(m7,m4,m1,m11)+SB(
m7,m4,m2,m11)-SB(m7,m4,m6,m2)-SB(m7,m4,m6,m3)+SB(m7,m4,m6,m15)+SB(m7,m4,m6,m14)
-2*SB(m7,m4,m6,m10)+SB(m7,m6,m4,m14)-2*SB(m7,m6,m4,m10)+SB(m7,m4,m8,m16)+2*SB(
m7,m6,m10,m15)+SB(m7,m4,m16,m12)-SB(m7,m4,m16,m11)-2*SB(m7,m4,m8,m12)+SB(m7,m4,
m8,m13)-SB(m7,m15,m4,m4)+SB(m7,m15,m7,m4)+SB(m7,m15,m8,m4)-SB(m7,m4,m16,m3)+SB(
m7,m15,m3,m10)+SB(m7,m15,m4,m10)+2*SB(m7,m15,m6,m10)+SB(m7,m5,m2,m15)-SB(m7,m1,
m2,m15)-SB(m7,m15,m7,m15)-SB(m7,m15,m7,m16)+SB(m7,m1,m13,m15)+SB(m7,m8,m4,m15)+
1/2*SB(m8,m31,m30,m1)-1/2*SB(m8,m31,m31,m1)-1/2*SB(m8,m1,m11,m1)+1/2*SB(m8,m31,
m31,m11)+1/2*SB(m8,m31,m32,m11)-1/2*SB(m8,m2,m9,m3)+SB(m8,m1,m2,m12)+SB(m8,m1,
m3,m12)+2*SB(m8,m8,m16,m4)-1/2*SB(m8,m1,m2,m11)+1/2*SB(m8,m1,m3,m11)-1/2*SB(m8,
m1,m4,m11)-1/2*SB(m8,m1,m9,m4)-SB(m8,m1,m16,m1)+3/2*SB(m8,m1,m2,m1)+3/2*SB(m8,
m1,m3,m1)+1/2*SB(m8,m2,m9,m4)+SB(m8,m7,m1,m15)+SB(m8,m1,m5,m13)+SB(m8,m1,m5,m14
)+SB(m8,m3,m16,m12)+1/2*SB(m8,m3,m2,m11)+1/2*SB(m8,m3,m2,m1)-2*SB(m8,m7,m11,m1)
+2*SB(m8,m8,m3,m16)+2*SB(m8,m8,m3,m13)+2*SB(m8,m5,m1,m13)-2*SB(m8,m5,m1,m12)-SB
(m8,m16,m1,m1)+SB(m8,m16,m11,m1)-SB(m8,m16,m6,m14)-SB(m8,m16,m6,m15)-SB(m8,m16,
m5,m14)-SB(m8,m16,m5,m13)-SB(m8,m16,m4,m16)+2*SB(m8,m5,m9,m16)+SB(m8,m2,m14,m16
)-SB(m8,m5,m13,m16)-SB(m8,m5,m16,m13)-SB(m8,m5,m16,m14)+SB(m8,m16,m33,m33)-SB(
m8,m1,m3,m16)-SB(m8,m2,m3,m16)-SB(m8,m16,m8,m16)+SB(m8,m2,m16,m14)+SB(m8,m6,m2,
m16)-SB(m8,m6,m16,m14)+SB(m8,m16,m6,m3)+SB(m8,m16,m7,m3)+SB(m2,m4,m33,m33)+4*SB
(m2,m5,m5,m9)+SB(m3,m2,m7,m3)+SB(m3,m15,m6,m14)-2*SB(m3,m15,m6,m10)+SB(m3,m15,
m6,m15)-1/2*SB(m1,m8,m9,m2)-1/2*SB(m1,m8,m9,m3)-SB(m1,m6,m3,m15)+SB(m1,m3,m2,
m13)+SB(m1,m3,m2,m14)+SB(m1,m3,m2,m15)+SB(m2,m14,m8,m13)+SB(m2,m14,m9,m1)-SB(m2
,m14,m9,m2)+SB(m2,m14,m8,m16)-2*SB(m2,m14,m8,m12)-2*SB(m1,m3,m3,m1)-3/2*SB(m1,
m3,m3,m2)-SB(m1,m3,m3,m3)-3/2*SB(m1,m3,m3,m4)-SB(m1,m6,m3,m13)-SB(m1,m6,m3,m14)
+SB(m1,m5,m13,m14)+2*SB(m1,m5,m13,m13)-SB(m1,m5,m13,m12)-SB(m1,m6,m4,m14)+1/2*
SB(m2,m8,m3,m1)+1/2*SB(m2,m8,m3,m4)-SB(m3,m7,m16,m11)+SB(m3,m7,m16,m12)-SB(m3,
m7,m16,m2)-SB(m3,m7,m16,m3)-SB(m3,m6,m10,m1)-SB(m2,m8,m4,m13)-SB(m2,m8,m4,m14)-
1/2*SB(m2,m8,m4,m11)+SB(m2,m8,m4,m12)+1/2*SB(m2,m8,m4,m9)+SB(m2,m8,m4,m4)+SB(m2
,m8,m4,m1)+3/2*SB(m2,m8,m4,m2)+3/2*SB(m2,m8,m4,m3)-1/2*SB(m1,m5,m10,m2)+SB(m3,
m15,m8,m13)+SB(m3,m15,m8,m16)-SB(m3,m15,m10,m4)+SB(m3,m15,m10,m1)-SB(m3,m15,m8,
m1)-SB(m3,m15,m8,m4)+SB(m3,m15,m10,m2)-SB(m3,m15,m10,m3)-2*SB(m3,m15,m8,m12)-3/
2*SB(m2,m4,m3,m4)+1/2*SB(m2,m4,m3,m9)-1/2*SB(m2,m4,m3,m10)-1/2*SB(m2,m4,m3,m11)
+1/2*SB(m2,m8,m11,m2)+1/2*SB(m2,m8,m11,m3)-1/2*SB(m2,m8,m11,m4)+SB(m1,m8,m16,
m13)+1/2*SB(m4,m6,m29,m33)+1/2*SB(m7,m3,m29,m33)+1/2*SB(m3,m2,m29,m33)+1/2*SB(
m1,m6,m29,m33)+1/2*SB(m6,m1,m29,m33)+1/2*SB(m5,m26,m27,m3)+1/2*SB(m5,m26,m25,
m12)+1/2*SB(m5,m26,m26,m12)-1/2*SB(m5,m26,m27,m12)-SB(m5,m7,m15,m14)+SB(m5,m14,
m4,m16)+SB(m5,m7,m4,m14)+SB(m5,m4,m16,m14)+SB(m5,m4,m14,m16)-SB(m5,m8,m14,m13)-
SB(m5,m8,m14,m16)-SB(m5,m8,m13,m14)-SB(m5,m8,m16,m14)-SB(m5,m1,m4,m14)+4*SB(m5,
m9,m9,m14)+4*SB(m5,m9,m9,m13)-2*SB(m5,m9,m33,m33)-2*SB(m5,m9,m3,m13)-2*SB(m5,m9
,m3,m15)+2*SB(m5,m8,m9,m13)+2*SB(m5,m8,m9,m16)-2*SB(m5,m4,m9,m14)-2*SB(m5,m4,m9
,m16)+2*SB(m5,m9,m6,m14)+2*SB(m5,m9,m6,m15)-2*SB(m5,m9,m5,m14)-2*SB(m5,m9,m5,
m13)-2*SB(m5,m9,m4,m14)-2*SB(m5,m9,m4,m16)+2*SB(m5,m9,m8,m13)+2*SB(m5,m9,m8,m16
)+2*SB(m5,m9,m7,m15)+2*SB(m5,m9,m7,m16)-2*SB(m5,m3,m9,m13)-2*SB(m5,m3,m9,m15)+2
*SB(m5,m6,m9,m14)+2*SB(m5,m6,m9,m15)+SB(m5,m14,m1,m13)+SB(m5,m1,m14,m13)-SB(m5,
m3,m1,m14)+SB(m5,m3,m15,m14)+2*SB(m5,m8,m12,m14)+SB(m5,m14,m3,m15)-SB(m5,m14,m6
,m14)-SB(m5,m14,m6,m15)-4*SB(m5,m7,m11,m9)+2*SB(m5,m7,m15,m9)+2*SB(m5,m7,m16,m9
)+4*SB(m5,m9,m5,m9)+2*SB(m5,m14,m8,m12)-SB(m5,m14,m4,m1)+SB(m5,m14,m5,m1)+SB(m5
,m14,m8,m1)-SB(m5,m14,m9,m1)-SB(m5,m14,m1,m1)+SB(m5,m14,m10,m1)-SB(m5,m1,m14,m1
)+SB(m5,m14,m8,m4)-SB(m5,m14,m9,m4)-SB(m5,m14,m4,m4)+SB(m5,m14,m7,m4)-SB(m5,m14
,m3,m4)-SB(m5,m14,m2,m4)+2*SB(m5,m14,m14,m4)-SB(m5,m14,m1,m4)-SB(m5,m14,m10,m4)
-2*SB(m5,m9,m8,m1)-2*SB(m5,m9,m14,m1)+SB(m5,m8,m14,m1)-1/2*SB(m5,m26,m26,m2)-4*
SB(m5,m9,m6,m10)-4*SB(m5,m6,m9,m10)+SB(m5,m4,m14,m10)-SB(m5,m3,m14,m10)-SB(m5,
m14,m3,m10)+SB(m5,m14,m4,m10)+2*SB(m5,m14,m6,m10)+SB(m5,m14,m2,m10)+SB(m5,m14,
m1,m10)-2*SB(m5,m14,m14,m10)+SB(m5,m1,m14,m10)+2*SB(m5,m7,m14,m11)-4*SB(m5,m7,
m9,m11)-2*SB(m5,m9,m6,m3)-2*SB(m5,m9,m7,m3)-4*SB(m5,m9,m9,m3)+2*SB(m5,m9,m4,m3)
+2*SB(m5,m9,m3,m3)+2*SB(m5,m9,m14,m3)-2*SB(m5,m7,m9,m3)+SB(m5,m7,m14,m3)-4*SB(
m5,m9,m7,m11)-2*SB(m5,m4,m14,m3)-SB(m5,m3,m14,m3)+SB(m5,m14,m6,m3)+SB(m5,m14,m7
,m3)+SB(m5,m14,m9,m3)-SB(m5,m14,m4,m3)-SB(m5,m14,m3,m3)-SB(m5,m14,m10,m3)-1/2*
SB(m5,m26,m25,m3)-1/2*SB(m5,m1,m2,m10)+1/2*SB(m5,m1,m3,m10)-1/2*SB(m5,m4,m1,m10
)-1/2*SB(m5,m4,m2,m10)+1/2*SB(m5,m4,m1,m12)-1/2*SB(m5,m27,m25,m10)-1/2*SB(m5,
m27,m26,m10)+1/2*SB(m5,m27,m27,m10)+1/2*SB(m5,m1,m4,m12)+1/2*SB(m5,m1,m1,m4)+1/
2*SB(m5,m1,m10,m4)+1/2*SB(m5,m1,m12,m4)+1/2*SB(m5,m27,m25,m4)-1/2*SB(m5,m27,m27
,m4)+1/2*SB(m5,m26,m25,m10)+1/2*SB(m5,m26,m26,m10)-1/2*SB(m5,m26,m27,m10)+SB(m5
,m6,m14,m3)-1/2*SB(m5,m4,m4,m12)-SB(m5,m8,m1,m4)+1/2*SB(m5,m27,m26,m2)+SB(m5,m6
,m15,m2)+SB(m5,m4,m1,m1)-1/2*SB(m5,m4,m10,m1)+1/2*SB(m5,m4,m12,m1)+2*SB(m5,m8,
m12,m13)+1/2*SB(m5,m1,m10,m3)+1/2*SB(m5,m1,m12,m3)-1/2*SB(m5,m26,m25,m4)-SB(m5,
m3,m14,m4)-2*SB(m5,m9,m8,m4)-4*SB(m5,m9,m9,m4)-4*SB(m5,m8,m12,m9)+2*SB(m5,m8,
m16,m9)+2*SB(m5,m9,m4,m4)-2*SB(m5,m9,m7,m4)-8*SB(m5,m9,m9,m9)+2*SB(m5,m9,m3,m4)
+2*SB(m5,m9,m13,m4)+SB(m5,m8,m14,m4)-2*SB(m5,m7,m9,m4)+SB(m5,m7,m14,m4)-2*SB(m5
,m7,m4,m9)-2*SB(m5,m7,m3,m9)-2*SB(m5,m4,m14,m4)+2*SB(m5,m6,m15,m9)-4*SB(m5,m6,
m10,m9)-SB(m5,m1,m14,m4)-4*SB(m5,m9,m8,m12)-4*SB(m5,m8,m9,m12)+2*SB(m5,m8,m14,
m12)+SB(m5,m4,m14,m9)-2*SB(m5,m4,m16,m9)+SB(m5,m3,m14,m9)-2*SB(m5,m3,m15,m9)+2*
SB(m5,m14,m7,m11)+SB(m5,m14,m4,m9)+2*SB(m5,m14,m5,m9)+SB(m5,m14,m3,m9)+SB(m5,
m14,m2,m9)-2*SB(m5,m14,m14,m9)-SB(m5,m14,m1,m9)-SB(m5,m1,m14,m9)+2*SB(m5,m9,m4,
m2)+2*SB(m5,m9,m5,m2)-2*SB(m5,m9,m6,m2)+2*SB(m5,m9,m3,m2)-2*SB(m5,m9,m13,m2)+2*
SB(m5,m6,m14,m2)+2*SB(m5,m5,m14,m2)-SB(m5,m14,m4,m2)+SB(m5,m14,m5,m2)+SB(m5,m14
,m6,m2)+SB(m5,m14,m9,m2)-2*SB(m5,m14,m14,m2)+SB(m5,m14,m2,m2)+SB(m5,m14,m10,m2)
+2*SB(m5,m9,m3,m1)+2*SB(m5,m9,m4,m1)+2*SB(m5,m9,m5,m1)+SB(m5,m7,m15,m2)-SB(m5,
m2,m3,m13)-SB(m5,m6,m15,m13)-SB(m5,m13,m5,m13)-SB(m5,m13,m5,m14)-2*SB(m5,m5,m14
,m13)-SB(m5,m13,m3,m3)-SB(m5,m13,m3,m4)+SB(m5,m13,m3,m9)+SB(m5,m13,m3,m12)-SB(
m5,m13,m3,m1)-SB(m5,m13,m3,m2)+SB(m5,m13,m2,m14)+SB(m5,m13,m9,m1)-SB(m5,m13,m9,
m2)-SB(m5,m13,m9,m3)+SB(m5,m13,m9,m4)+SB(m5,m3,m2,m9)+SB(m5,m6,m2,m13)-SB(m5,
m13,m4,m3)-SB(m5,m13,m4,m4)+SB(m5,m13,m4,m9)+2*SB(m5,m13,m8,m12)-SB(m5,m3,m2,
m13)+SB(m5,m6,m3,m13)-2*SB(m5,m5,m13,m14)-2*SB(m5,m5,m13,m13)-SB(m5,m14,m2,m14)
+2*SB(m5,m14,m14,m14)-2*SB(m5,m6,m14,m14)-SB(m5,m7,m14,m15)-SB(m5,m7,m14,m16)+
SB(m5,m3,m14,m15)-SB(m5,m14,m8,m13)-SB(m5,m14,m8,m16)+SB(m5,m8,m4,m14)+2*SB(m5,
m7,m9,m15)+2*SB(m5,m7,m9,m16)-SB(m5,m14,m5,m14)-SB(m5,m4,m1,m14)+SB(m5,m1,m13,
m14)-SB(m5,m4,m3,m14)-SB(m5,m14,m5,m13)+SB(m5,m7,m3,m14)-SB(m5,m1,m3,m14)+SB(m5
,m14,m33,m33)-SB(m5,m7,m16,m14)+2*SB(m5,m7,m11,m14)-2*SB(m5,m5,m14,m14)-SB(m5,
m14,m7,m15)-SB(m5,m14,m7,m16)-SB(m5,m3,m4,m14)+SB(m5,m8,m1,m14)-SB(m5,m1,m33,
m33)-SB(m5,m6,m15,m14)-SB(m5,m6,m14,m15)+SB(m5,m8,m4,m13)-SB(m5,m1,m4,m16)+1/2*
SB(m5,m4,m10,m3)-1/2*SB(m5,m4,m12,m3)+1/2*SB(m5,m2,m28,m33)+1/2*SB(m5,m4,m4,m1)
+SB(m5,m9,m28,m33)+SB(m5,m8,m13,m2)+3/2*SB(m5,m4,m1,m4)+1/2*SB(m5,m4,m10,m4)-1/
2*SB(m5,m4,m12,m4)+SB(m5,m8,m1,m16)-1/2*SB(m5,m1,m10,m2)-1/2*SB(m5,m1,m12,m2)-
SB(m5,m1,m13,m2)-1/2*SB(m5,m26,m26,m1)-SB(m5,m8,m4,m1)-1/2*SB(m5,m1,m1,m12)-SB(
m5,m4,m16,m1)-SB(m5,m4,m16,m2)+2*SB(m5,m6,m10,m13)+SB(m5,m3,m1,m9)+SB(m5,m2,m14
,m13)-SB(m5,m2,m13,m2)-SB(m5,m2,m13,m3)+SB(m5,m4,m16,m13)-SB(m5,m2,m4,m13)+SB(
m5,m7,m13,m3)-SB(m5,m7,m13,m15)-SB(m5,m7,m13,m16)+SB(m5,m7,m13,m4)+2*SB(m5,m7,
m13,m11)-2*SB(m5,m13,m13,m1)-SB(m5,m3,m15,m2)+SB(m5,m3,m15,m13)-SB(m5,m2,m13,m9
)+SB(m5,m2,m13,m12)+SB(m5,m2,m13,m14)+1/2*SB(m5,m26,m27,m4)+1/2*SB(m5,m27,m26,
m1)-1/2*SB(m5,m27,m27,m3)+1/2*SB(m5,m4,m3,m10)-1/2*SB(m5,m4,m4,m10)-1/2*SB(m5,
m4,m28,m33)+SB(m5,m1,m4,m4)-1/2*SB(m5,m1,m4,m10)-1/2*SB(m5,m4,m10,m2)+1/2*SB(m5
,m4,m12,m2)+2*SB(m5,m5,m14,m1)-SB(m5,m13,m8,m16)-4*SB(m5,m5,m4,m9)+2*SB(m5,m5,
m4,m13)+2*SB(m5,m5,m4,m14)+SB(m5,m3,m13,m9)+SB(m5,m3,m13,m15)-2*SB(m5,m3,m13,m3
)-2*SB(m5,m3,m13,m4)-2*SB(m5,m8,m13,m13)+SB(m5,m13,m2,m12)-SB(m5,m13,m2,m9)+2*
SB(m5,m6,m13,m10)-SB(m5,m6,m13,m14)-SB(m5,m6,m13,m15)+SB(m5,m6,m13,m3)+SB(m5,m6
,m13,m2)+1/2*SB(m5,m4,m4,m2)-SB(m5,m4,m3,m13)+1/2*SB(m5,m4,m3,m12)+1/2*SB(m5,m4
,m3,m1)+2*SB(m5,m4,m3,m9)+SB(m5,m4,m9,m1)+SB(m5,m4,m13,m16)+SB(m5,m4,m13,m9)-SB
(m5,m4,m13,m12)-SB(m5,m4,m13,m3)-SB(m5,m4,m13,m4)+SB(m5,m4,m1,m2)+3/2*SB(m5,m4,
m1,m3)+SB(m5,m4,m1,m9)-SB(m5,m4,m2,m16)+1/2*SB(m5,m4,m3,m2)-SB(m5,m4,m2,m13)-SB
(m5,m4,m2,m14)+1/2*SB(m5,m4,m2,m12)+SB(m5,m4,m2,m1)+SB(m5,m4,m2,m2)+3/2*SB(m5,
m4,m2,m3)+3/2*SB(m5,m4,m2,m4)+SB(m5,m4,m2,m9)+2*SB(m5,m8,m13,m1)-4*SB(m5,m4,m5,
m9)-2*SB(m5,m4,m5,m2)-2*SB(m5,m4,m5,m1)+2*SB(m5,m4,m5,m14)+2*SB(m5,m4,m5,m13)-
SB(m5,m3,m4,m13)+2*SB(m5,m3,m4,m9)+SB(m5,m13,m33,m33)-SB(m5,m7,m15,m13)+3/2*SB(
m5,m1,m3,m2)+1/2*SB(m5,m1,m1,m3)-SB(m5,m1,m13,m3)+1/2*SB(m5,m1,m2,m3)+SB(m5,m1,
m3,m4)-SB(m5,m1,m7,m4)-SB(m5,m1,m8,m4)-2*SB(m5,m1,m6,m10)+4*SB(m5,m5,m14,m9)-SB
(m5,m8,m4,m2)+1/2*SB(m5,m25,m25,m12)-1/2*SB(m5,m25,m26,m2)-2*SB(m5,m6,m1,m10)-1
/2*SB(m5,m3,m28,m33)+1/2*SB(m5,m1,m28,m33)-SB(m5,m5,m28,m33)-1/2*SB(m5,m25,m25,
m4)+1/2*SB(m5,m25,m27,m4)+SB(m5,m1,m7,m16)+SB(m5,m1,m7,m15)+SB(m5,m6,m1,m14)+SB
(m5,m6,m1,m15)-SB(m5,m6,m14,m13)+3*SB(m5,m4,m9,m4)+SB(m5,m3,m13,m12)+SB(m5,m13,
m3,m15)-SB(m5,m13,m8,m13)+2*SB(m5,m13,m5,m9)+3/2*SB(m5,m1,m4,m1)-1/2*SB(m5,m27,
m25,m12)-1/2*SB(m5,m27,m26,m12)+1/2*SB(m5,m27,m27,m12)+1/2*SB(m5,m27,m25,m3)-1/
2*SB(m5,m1,m1,m10)-SB(m5,m4,m1,m16)-1/2*SB(m5,m1,m10,m1)-1/2*SB(m5,m1,m12,m1)-
SB(m5,m4,m1,m13)-SB(m5,m1,m4,m13)+2*SB(m5,m7,m11,m13)-SB(m5,m13,m4,m12)+SB(m5,
m13,m4,m16)-SB(m5,m13,m2,m2)-SB(m5,m13,m2,m3)-SB(m5,m13,m1,m13)+SB(m5,m13,m1,m1
)-SB(m5,m13,m1,m3)+SB(m5,m13,m8,m1)+SB(m5,m13,m8,m4)-SB(m5,m13,m6,m14)-SB(m5,
m13,m6,m15)+SB(m5,m3,m9,m2)+3*SB(m5,m3,m9,m3)+SB(m5,m3,m9,m1)+3*SB(m5,m3,m9,m4)
+SB(m5,m13,m7,m3)+SB(m5,m13,m7,m4)+2*SB(m5,m13,m7,m11)-SB(m5,m13,m7,m15)-SB(m5,
m13,m7,m16)+SB(m5,m7,m4,m13)-SB(m5,m7,m16,m13)+SB(m5,m7,m3,m13)-2*SB(m5,m13,m13
,m9)+2*SB(m5,m13,m13,m3)-2*SB(m5,m13,m13,m12)+2*SB(m5,m13,m13,m13)+SB(m5,m13,m1
,m9)+SB(m5,m13,m1,m12)+SB(m5,m4,m9,m2)+3*SB(m5,m4,m9,m3)-SB(m5,m13,m12,m4)+SB(
m5,m13,m12,m1)+SB(m5,m13,m12,m2)-SB(m5,m13,m12,m3)+SB(m5,m13,m6,m2)+SB(m5,m13,
m6,m3)+2*SB(m5,m13,m6,m10)+SB(m5,m13,m5,m1)+SB(m5,m13,m5,m2)+SB(m5,m7,m16,m1)+2
*SB(m5,m5,m13,m1)+2*SB(m5,m5,m13,m2)-2*SB(m5,m5,m4,m1)-2*SB(m5,m5,m4,m2)+2*SB(
m5,m8,m13,m12)+2*SB(m5,m5,m3,m14)+2*SB(m5,m5,m3,m13)+SB(m5,m8,m13,m4)-4*SB(m5,
m5,m5,m1)-4*SB(m5,m5,m5,m2)-1/2*SB(m5,m2,m1,m10)-1/2*SB(m5,m2,m1,m12)+1/2*SB(m5
,m2,m1,m3)+1/2*SB(m5,m2,m1,m4)-2*SB(m5,m3,m5,m2)-2*SB(m5,m3,m5,m1)+1/2*SB(m5,m3
,m4,m10)+1/2*SB(m5,m3,m4,m12)+2*SB(m5,m3,m5,m13)+2*SB(m5,m3,m5,m14)+2*SB(m5,m8,
m13,m9)+SB(m5,m7,m15,m1)+4*SB(m5,m5,m13,m9)-1/2*SB(m5,m3,m3,m10)-SB(m5,m2,m3,
m15)-SB(m5,m2,m3,m14)+SB(m5,m2,m3,m9)+1/2*SB(m5,m2,m3,m10)+SB(m5,m2,m3,m4)-1/2*
SB(m5,m2,m3,m12)-1/2*SB(m5,m3,m3,m12)+SB(m5,m6,m14,m1)-2*SB(m5,m6,m3,m9)+SB(m5,
m3,m1,m1)+SB(m5,m3,m1,m2)+3/2*SB(m5,m3,m1,m3)+3/2*SB(m5,m3,m1,m4)-SB(m5,m2,m33,
m33)-2*SB(m5,m8,m12,m2)-SB(m5,m7,m2,m3)-SB(m5,m7,m2,m4)-2*SB(m5,m6,m9,m3)-2*SB(
m5,m6,m10,m1)-2*SB(m5,m6,m10,m2)-2*SB(m5,m8,m2,m12)-SB(m5,m8,m2,m4)-SB(m5,m8,m2
,m1)-SB(m5,m3,m1,m13)-SB(m5,m3,m1,m15)-SB(m5,m6,m1,m2)-SB(m5,m6,m1,m3)+SB(m5,m3
,m2,m2)+3/2*SB(m5,m3,m2,m3)+3/2*SB(m5,m3,m2,m4)+1/2*SB(m5,m3,m2,m10)-1/2*SB(m5,
m3,m2,m12)-1/2*SB(m5,m3,m1,m12)+2*SB(m5,m6,m2,m14)-SB(m5,m8,m16,m13)-4*SB(m5,m5
,m3,m9)-SB(m5,m3,m2,m14)-SB(m5,m3,m2,m15)+1/2*SB(m5,m3,m3,m1)+1/2*SB(m5,m3,m3,
m2)+SB(m5,m6,m3,m14)-2*SB(m5,m8,m1,m1)+SB(m5,m1,m6,m15)-SB(m5,m1,m13,m9)+SB(m5,
m1,m3,m9)+SB(m5,m1,m4,m9)+2*SB(m5,m1,m5,m9)+3/2*SB(m5,m1,m4,m2)+SB(m5,m1,m5,m2)
-SB(m5,m1,m6,m2)-2*SB(m5,m7,m1,m11)+SB(m5,m1,m13,m12)+SB(m5,m1,m3,m3)+SB(m5,m1,
m4,m3)-SB(m5,m1,m6,m3)-SB(m5,m1,m7,m3)-1/2*SB(m5,m25,m27,m10)-2*SB(m5,m1,m8,m12
)+1/2*SB(m5,m25,m25,m10)+1/2*SB(m5,m25,m26,m10)+1/2*SB(m5,m1,m2,m4)-1/2*SB(m5,
m3,m12,m2)+1/2*SB(m5,m3,m12,m3)+1/2*SB(m5,m3,m12,m4)+2*SB(m5,m8,m1,m13)-2*SB(m5
,m8,m9,m4)-2*SB(m5,m8,m9,m1)-SB(m5,m7,m1,m3)-SB(m5,m7,m1,m4)-SB(m5,m7,m4,m1)-SB
(m5,m7,m4,m2)+SB(m5,m8,m2,m16)+SB(m5,m8,m2,m13)+SB(m5,m7,m16,m2)-1/2*SB(m5,m2,
m2,m12)-SB(m5,m7,m3,m1)-SB(m5,m7,m3,m2)+1/2*SB(m5,m3,m1,m10)-SB(m5,m2,m14,m9)+
SB(m5,m2,m14,m10)-SB(m5,m2,m14,m1)-SB(m5,m2,m14,m4)-SB(m5,m6,m2,m1)-2*SB(m5,m6,
m2,m2)-SB(m5,m6,m2,m3)+SB(m5,m6,m2,m15)-2*SB(m5,m6,m2,m10)-2*SB(m5,m6,m9,m2)-2*
SB(m5,m2,m6,m10)-SB(m5,m2,m8,m1)-SB(m5,m2,m8,m4)+SB(m5,m2,m7,m15)+SB(m5,m2,m7,
m16)-2*SB(m5,m2,m7,m11)-SB(m5,m2,m7,m4)-SB(m5,m2,m7,m3)-2*SB(m5,m7,m2,m11)-2*SB
(m5,m2,m8,m12)+SB(m5,m2,m8,m16)+SB(m5,m2,m8,m13)+SB(m5,m2,m5,m2)+SB(m5,m2,m5,m1
)-SB(m5,m2,m4,m14)-SB(m5,m2,m4,m16)-1/2*SB(m5,m2,m4,m10)+1/2*SB(m5,m2,m4,m12)+1
/2*SB(m5,m3,m4,m1)+1/2*SB(m5,m3,m4,m2)-SB(m5,m3,m15,m1)+3/2*SB(m5,m2,m3,m2)+SB(
m5,m2,m3,m3)+3/2*SB(m5,m2,m3,m1)-SB(m5,m2,m6,m2)-SB(m5,m2,m6,m3)-SB(m5,m2,m5,
m13)-SB(m5,m2,m5,m14)+2*SB(m5,m2,m5,m9)+SB(m5,m2,m6,m15)+SB(m5,m2,m6,m14)-2*SB(
m5,m5,m3,m1)-2*SB(m5,m5,m3,m2)+SB(m5,m8,m16,m1)+SB(m5,m8,m16,m2)+SB(m5,m7,m2,
m15)+SB(m5,m7,m2,m16)+1/2*SB(m5,m2,m12,m4)-1/2*SB(m5,m2,m12,m1)-1/2*SB(m5,m2,
m12,m2)+1/2*SB(m5,m2,m12,m3)+1/2*SB(m5,m2,m10,m4)-1/2*SB(m5,m2,m10,m1)-1/2*SB(
m5,m2,m10,m2)+1/2*SB(m5,m2,m10,m3)-2*SB(m5,m8,m4,m9)-SB(m5,m8,m13,m16)-1/2*SB(
m5,m25,m26,m1)-1/2*SB(m5,m1,m2,m12)-1/2*SB(m5,m1,m3,m12)+1/2*SB(m5,m25,m26,m12)
-1/2*SB(m5,m25,m27,m12)+3/2*SB(m5,m1,m3,m1)+SB(m5,m7,m1,m15)-SB(m5,m1,m5,m13)-
SB(m5,m1,m5,m14)-2*SB(m5,m6,m2,m9)+4*SB(m5,m5,m5,m14)+4*SB(m5,m5,m5,m13)-8*SB(
m5,m5,m5,m9)+SB(m5,m3,m2,m1)-2*SB(m5,m7,m11,m1)-2*SB(m5,m7,m11,m2)+1/2*SB(m5,m2
,m2,m3)-2*SB(m5,m8,m1,m9)-2*SB(m5,m8,m1,m12)+2*SB(m5,m6,m14,m9)+2*SB(m5,m6,m14,
m10)-4*SB(m5,m3,m5,m9)-2*SB(m5,m8,m12,m1)+SB(m5,m1,m5,m1)-SB(m5,m1,m8,m1)-2*SB(
m5,m1,m7,m11)+2*SB(m5,m6,m10,m14)+SB(m5,m1,m6,m14)-SB(m5,m1,m3,m13)-SB(m5,m1,m3
,m15)+SB(m5,m1,m8,m13)+SB(m5,m7,m1,m16)+SB(m5,m1,m8,m16)-1/2*SB(m5,m25,m25,m3)+
1/2*SB(m5,m25,m27,m3)-SB(m5,m8,m1,m2)-1/2*SB(m5,m2,m2,m10)+1/2*SB(m5,m2,m2,m4)-
SB(m5,m6,m3,m2)-SB(m5,m6,m3,m1)+3/2*SB(m5,m2,m4,m1)+3/2*SB(m5,m2,m4,m2)+SB(m5,
m2,m4,m9)+SB(m5,m2,m4,m3)+SB(m5,m2,m4,m4)+SB(m5,m6,m15,m1)-1/2*SB(m5,m3,m10,m3)
-1/2*SB(m5,m3,m10,m4)+1/2*SB(m5,m3,m10,m1)+1/2*SB(m5,m3,m10,m2)-1/2*SB(m5,m3,
m12,m1)+1/2*SB(m2,m26,m25,m4)-1/2*SB(m2,m26,m27,m4)-1/2*SB(m2,m27,m26,m1)+1/2*
SB(m2,m27,m27,m3)+2*SB(m7,m7,m16,m4)+SB(m7,m1,m16,m11)+SB(m7,m6,m16,m2)+SB(m7,
m16,m3,m12)+SB(m7,m16,m4,m12)+2*SB(m7,m16,m8,m12)-2*SB(m7,m7,m15,m16)-2*SB(m7,
m7,m16,m15)-SB(m7,m16,m1,m12)+SB(m7,m16,m5,m1)+SB(m7,m16,m8,m1)+1/2*SB(m7,m1,m1
,m3)+SB(m7,m1,m11,m3)-SB(m7,m1,m13,m3)+1/2*SB(m7,m1,m2,m3)+3*SB(m7,m2,m11,m1)-2
*SB(m7,m2,m16,m1)+SB(m7,m1,m3,m4)-2*SB(m7,m1,m7,m4)+SB(m7,m5,m16,m2)+2*SB(m7,m8
,m4,m16)-2*SB(m7,m8,m4,m11)-2*SB(m7,m8,m4,m12)+1/2*SB(m7,m25,m25,m12)-1/2*SB(m7
,m25,m26,m2)-SB(m7,m6,m16,m15)+SB(m7,m5,m2,m16)-SB(m7,m1,m2,m16)-SB(m7,m6,m15,
m16)-SB(m7,m6,m14,m16)+SB(m7,m3,m16,m15)+SB(m7,m16,m3,m15)-SB(m7,m16,m8,m13)+2*
SB(m7,m7,m16,m3)+2*SB(m7,m6,m16,m10)+1/2*SB(m7,m1,m34,m33)+SB(m7,m16,m2,m11)-SB
(m7,m16,m3,m11)-1/2*SB(m7,m25,m25,m4)+1/2*SB(m7,m25,m27,m4)+2*SB(m7,m1,m7,m16)+
2*SB(m7,m1,m7,m15)-SB(m7,m15,m1,m3)+SB(m7,m15,m10,m3)+SB(m7,m15,m11,m3)+2*SB(m7
,m7,m15,m3)-2*SB(m7,m5,m11,m1)-2*SB(m7,m1,m13,m11)-4*SB(m7,m6,m11,m10)-4*SB(m7,
m11,m6,m10)-2*SB(m7,m5,m1,m11)+2*SB(m7,m5,m13,m11)+2*SB(m7,m5,m14,m11)-2*SB(m7,
m5,m2,m11)-4*SB(m7,m5,m9,m11)-4*SB(m7,m6,m10,m11)+2*SB(m7,m6,m14,m11)-4*SB(m7,
m8,m12,m11)+2*SB(m7,m8,m13,m11)+2*SB(m7,m8,m12,m16)-2*SB(m7,m1,m11,m13)-2*SB(m7
,m1,m11,m15)-2*SB(m7,m2,m11,m14)-2*SB(m7,m11,m6,m3)+2*SB(m7,m11,m7,m3)+2*SB(m7,
m11,m2,m3)-2*SB(m7,m11,m16,m3)+2*SB(m7,m11,m1,m3)+1/2*SB(m7,m2,m34,m33)-SB(m7,
m11,m34,m33)-2*SB(m7,m1,m15,m2)-2*SB(m7,m2,m11,m16)-2*SB(m7,m11,m1,m13)-2*SB(m7
,m11,m1,m15)+2*SB(m7,m11,m8,m13)+2*SB(m7,m11,m8,m16)+4*SB(m7,m11,m11,m16)+4*SB(
m7,m11,m11,m15)-2*SB(m7,m11,m2,m16)-2*SB(m7,m11,m2,m14)+2*SB(m7,m5,m11,m13)+2*
SB(m7,m5,m11,m14)+1/2*SB(m2,m26,m26,m1)-SB(m2,m22,m24,m3)+SB(m2,m22,m24,m1)+1/2
*SB(m2,m27,m25,m10)+1/2*SB(m2,m27,m26,m10)-1/2*SB(m2,m27,m27,m10)-1/2*SB(m2,m27
,m25,m4)+1/2*SB(m2,m27,m27,m4)-1/2*SB(m2,m26,m25,m10)-1/2*SB(m2,m26,m26,m10)+1/
2*SB(m2,m26,m27,m10)-1/2*SB(m2,m27,m26,m2)+SB(m1,m4,m16,m1)+SB(m1,m4,m16,m2)+SB
(m2,m14,m2,m14)+SB(m2,m14,m3,m3)+SB(m2,m14,m3,m4)-2*SB(m1,m6,m10,m15)+1/2*SB(m1
,m6,m11,m1)+2*SB(m1,m7,m7,m15)+2*SB(m1,m7,m7,m16)+SB(m3,m1,m7,m3)-SB(m3,m1,m15,
m13)+1/2*SB(m2,m6,m4,m11)+1/2*SB(m2,m6,m4,m9)+2*SB(m2,m6,m4,m10)-4*SB(m2,m7,m7,
m11)+1/2*SB(m3,m4,m4,m10)+1/2*SB(m3,m4,m4,m12)+2*SB(m2,m7,m7,m15)+2*SB(m2,m7,m7
,m16)-SB(m3,m6,m3,m15)+1/2*SB(m1,m2,m2,m12)+SB(m1,m5,m2,m14)-SB(m3,m7,m4,m11)-1
/2*SB(m3,m7,m4,m12)+1/2*SB(m3,m5,m4,m12)+1/2*SB(m3,m5,m4,m1)+1/2*SB(m3,m5,m4,m2
)+2*SB(m3,m5,m4,m9)-3/2*SB(m2,m4,m3,m2)-SB(m2,m4,m3,m3)-2*SB(m2,m4,m3,m1)+SB(m2
,m14,m6,m14)+SB(m2,m14,m6,m15)+SB(m2,m4,m2,m16)+SB(m2,m4,m2,m14)+1/2*SB(m2,m4,
m10,m1)+1/2*SB(m2,m4,m10,m2)-1/2*SB(m2,m4,m10,m3)-1/2*SB(m2,m4,m10,m4)-SB(m2,m8
,m13,m2)-SB(m2,m3,m6,m2)-SB(m2,m3,m6,m3)-2*SB(m2,m3,m6,m10)-SB(m2,m8,m13,m3)-SB
(m2,m14,m3,m15)+SB(m2,m14,m3,m10)-1/2*SB(m1,m6,m9,m1)-2*SB(m3,m6,m6,m15)+2*SB(
m1,m3,m8,m12)-1/2*SB(m1,m7,m1,m10)-1/2*SB(m1,m7,m1,m12)-SB(m3,m20,m19,m15)-SB(
m3,m20,m19,m13)+SB(m3,m6,m15,m1)-SB(m3,m6,m15,m2)-2*SB(m3,m6,m15,m3)-SB(m1,m6,
m4,m15)+1/2*SB(m1,m6,m4,m11)+1/2*SB(m1,m6,m4,m9)-SB(m1,m5,m14,m1)-2*SB(m1,m6,m6
,m2)-2*SB(m1,m6,m6,m3)-SB(m1,m5,m14,m9)+SB(m1,m5,m14,m10)+SB(m1,m5,m14,m13)+2*
SB(m2,m4,m6,m10)+2*SB(m3,m4,m6,m10)+SB(m3,m4,m6,m2)+SB(m3,m4,m6,m3)+SB(m2,m5,
m14,m13)+2*SB(m2,m5,m14,m14)+SB(m2,m22,m21,m1)+SB(m2,m22,m21,m2)+SB(m2,m22,m21,
m3)+SB(m2,m22,m21,m4)+SB(m1,m13,m3,m3)+SB(m1,m13,m3,m4)-SB(m1,m13,m3,m9)-SB(m1,
m13,m3,m12)+SB(m1,m13,m3,m1)+SB(m1,m13,m3,m2)-SB(m1,m13,m2,m14)-SB(m2,m3,m1,m1)
-3/2*SB(m2,m3,m1,m2)-3/2*SB(m2,m3,m1,m3)-SB(m2,m3,m1,m4)-1/2*SB(m2,m3,m1,m9)-SB
(m2,m3,m1,m10)-SB(m2,m5,m13,m3)-SB(m1,m13,m9,m1)+SB(m1,m13,m9,m2)+SB(m1,m13,m9,
m3)-SB(m1,m13,m9,m4)+SB(m2,m3,m5,m1)+SB(m3,m8,m1,m4)+SB(m3,m8,m1,m1)+3/2*SB(m3,
m8,m1,m2)+3/2*SB(m3,m8,m1,m3)-2*SB(m2,m7,m11,m16)+SB(m3,m15,m7,m15)+SB(m3,m15,
m7,m16)-SB(m1,m3,m13,m12)-2*SB(m2,m14,m5,m9)-1/2*SB(m1,m2,m2,m3)+1/2*SB(m1,m8,
m1,m9)-1/2*SB(m1,m8,m1,m11)+SB(m1,m8,m1,m12)-1/2*SB(m2,m5,m3,m12)-SB(m2,m14,m1,
m13)-SB(m3,m1,m15,m10)-SB(m3,m1,m15,m11)-SB(m3,m1,m13,m15)+SB(m3,m1,m13,m2)+2*
SB(m3,m1,m13,m3)+SB(m3,m1,m13,m4)-SB(m2,m3,m7,m16)-SB(m1,m5,m1,m13)+1/2*SB(m1,
m5,m1,m12)-SB(m3,m8,m4,m16)-SB(m3,m8,m4,m13)-SB(m3,m8,m4,m15)-1/2*SB(m3,m8,m4,
m9)+1/2*SB(m3,m8,m4,m11)+SB(m3,m8,m4,m12)+SB(m3,m8,m4,m1)+3/2*SB(m3,m8,m4,m2)+3
/2*SB(m3,m8,m4,m3)+SB(m3,m8,m4,m4)+1/2*SB(m2,m3,m1,m11)-SB(m3,m1,m13,m9)-SB(m3,
m1,m13,m12)-SB(m2,m14,m7,m3)-SB(m2,m14,m7,m4)-2*SB(m2,m14,m7,m11)+SB(m3,m2,m8,
m1)+SB(m3,m2,m8,m4)-SB(m3,m15,m6,m2)-SB(m3,m15,m6,m3)-SB(m2,m1,m14,m13)+SB(m2,
m1,m14,m9)-SB(m2,m1,m14,m10)-SB(m2,m8,m3,m13)-SB(m1,m13,m3,m15)+SB(m3,m1,m6,m2)
-3*SB(m3,m7,m15,m11)-SB(m3,m7,m15,m10)-SB(m1,m6,m14,m9)+SB(m1,m6,m14,m10)+SB(m1
,m6,m14,m13)-SB(m2,m14,m2,m9)-SB(m2,m14,m2,m10)+SB(m3,m6,m14,m9)-SB(m3,m6,m14,
m10)+SB(m3,m6,m14,m15)-2*SB(m1,m13,m5,m9)+1/2*SB(m1,m6,m11,m4)-SB(m1,m7,m3,m15)
-SB(m1,m7,m3,m16)-SB(m1,m13,m5,m1)-SB(m1,m13,m5,m2)-1/2*SB(m2,m6,m11,m3)+1/2*SB
(m2,m6,m11,m4)-1/2*SB(m2,m6,m11,m2)+1/2*SB(m2,m5,m4,m1)+1/2*SB(m2,m5,m4,m2)-SB(
m1,m7,m16,m1)-SB(m1,m7,m16,m2)-SB(m1,m7,m16,m12)+SB(m1,m7,m16,m11)+SB(m2,m3,m15
,m1)+SB(m2,m3,m15,m2)-SB(m2,m3,m15,m11)+1/2*SB(m1,m8,m3,m4)+1/2*SB(m1,m8,m3,m1)
+SB(m2,m5,m2,m9)+SB(m2,m3,m8,m1)+2*SB(m2,m3,m8,m12)+SB(m2,m3,m8,m4)+SB(m3,m2,m6
,m14)-4*SB(m3,m5,m5,m9)-1/2*SB(m1,m7,m10,m4)+2*SB(m2,m4,m7,m11)-SB(m1,m19,m19,
m15)+SB(m2,m6,m3,m15)-1/2*SB(m2,m6,m3,m11)+1/2*SB(m2,m6,m3,m1)-SB(m2,m6,m3,m3)-
1/2*SB(m2,m6,m3,m4)+1/2*SB(m2,m6,m3,m9)-SB(m2,m6,m3,m10)+SB(m1,m7,m11,m3)+SB(m1
,m7,m11,m4)+SB(m2,m6,m15,m14)-SB(m1,m13,m6,m2)-SB(m1,m13,m6,m3)-2*SB(m1,m13,m6,
m10)+SB(m3,m2,m14,m3)+SB(m3,m2,m14,m4)-SB(m3,m2,m14,m9)+SB(m3,m2,m14,m10)-SB(m2
,m3,m7,m15)+1/2*SB(m3,m5,m10,m1)+1/2*SB(m3,m5,m10,m2)-1/2*SB(m3,m5,m10,m3)-1/2*
SB(m3,m5,m10,m4)-1/2*SB(m1,m8,m11,m1)+1/2*SB(m1,m8,m11,m2)+1/2*SB(m1,m8,m11,m3)
+SB(m2,m5,m13,m14)+SB(m2,m5,m13,m12)-SB(m2,m5,m13,m9)-SB(m3,m4,m5,m13)-SB(m3,m4
,m5,m14)-SB(m3,m8,m16,m11)+SB(m3,m20,m20,m1)+SB(m3,m20,m20,m2)+SB(m3,m20,m20,m3
)+SB(m3,m20,m20,m4)-SB(m3,m20,m20,m13)-SB(m3,m20,m20,m15)+1/2*SB(m1,m7,m1,m3)+1
/2*SB(m1,m7,m1,m4)+SB(m3,m4,m8,m4)+SB(m3,m4,m8,m1)+SB(m1,m19,m23,m4)+1/2*SB(m1,
m25,m27,m10)-1/2*SB(m1,m25,m25,m10)-1/2*SB(m1,m25,m26,m10)+1/2*SB(m1,m8,m34,m33
)+1/2*SB(m1,m30,m30,m4)-1/2*SB(m1,m30,m31,m4)+1/2*SB(m1,m32,m30,m9)-1/2*SB(m1,
m32,m31,m9)-1/2*SB(m1,m30,m30,m9)+1/2*SB(m1,m30,m31,m9)+1/2*SB(m1,m30,m32,m9)+1
/2*SB(m1,m4,m28,m33)+1/2*SB(m1,m32,m32,m2)-1/2*SB(m1,m4,m34,m33)+1/2*SB(m2,m27,
m25,m12)+1/2*SB(m2,m27,m26,m12)-1/2*SB(m2,m27,m27,m12)-1/2*SB(m2,m27,m25,m3)+1/
2*SB(m3,m31,m30,m11)+1/2*SB(m3,m31,m32,m3)+1/2*SB(m3,m31,m30,m9)-1/2*SB(m3,m31,
m31,m9)-1/2*SB(m3,m31,m32,m9)-SB(m3,m20,m23,m2)+1/2*SB(m3,m31,m32,m2)-1/2*SB(m3
,m31,m30,m4)+SB(m3,m20,m23,m4)+1/2*SB(m6,m4,m29,m33)-1/2*SB(m3,m4,m29,m33)-1/2*
SB(m3,m2,m9,m1)+1/2*SB(m3,m2,m9,m2)+1/2*SB(m3,m2,m9,m3)-1/2*SB(m3,m2,m9,m4)+SB(
m3,m2,m6,m15)+SB(m3,m1,m1,m15)-3*SB(m3,m6,m15,m10)+SB(m2,m4,m8,m1)+SB(m2,m4,m8,
m4)+1/2*SB(m3,m1,m10,m3)+SB(m2,m14,m1,m4)-SB(m2,m1,m3,m4)-SB(m2,m1,m3,m9)+SB(m2
,m7,m14,m15)+SB(m2,m7,m14,m16)+SB(m3,m8,m16,m15)-3/2*SB(m2,m1,m3,m2)-SB(m2,m1,
m3,m3)-1/2*SB(m2,m1,m3,m10)-3/2*SB(m2,m1,m3,m1)-1/2*SB(m3,m6,m2,m1)-SB(m3,m6,m2
,m2)+2*SB(m2,m4,m8,m12)+1/2*SB(m2,m1,m4,m10)-1/2*SB(m2,m1,m4,m12)-SB(m2,m3,m14,
m15)-SB(m2,m1,m4,m9)-1/2*SB(m3,m4,m10,m2)+1/2*SB(m3,m4,m10,m3)+1/2*SB(m3,m4,m10
,m4)-SB(m3,m2,m6,m2)-SB(m3,m2,m6,m3)+1/2*SB(m2,m7,m2,m4)-1/2*SB(m2,m5,m3,m10)-1
/2*SB(m1,m2,m12,m4)+1/2*SB(m1,m2,m12,m1)+1/2*SB(m1,m2,m12,m2)-1/2*SB(m1,m2,m12,
m3)-1/2*SB(m1,m2,m10,m4)+1/2*SB(m1,m2,m10,m1)+1/2*SB(m1,m2,m10,m2)-1/2*SB(m1,m2
,m10,m3)+SB(m2,m3,m14,m3)+SB(m2,m3,m14,m4)+1/2*SB(m1,m6,m2,m9)+SB(m6,m6,m29,m33
)-2*SB(m7,m7,m2,m3)-2*SB(m7,m7,m2,m4)-2*SB(m7,m3,m8,m12)+SB(m7,m6,m14,m4)-2*SB(
m7,m6,m10,m3)-SB(m7,m3,m1,m13)-SB(m7,m3,m1,m15)+SB(m7,m5,m14,m4)+SB(m7,m3,m2,m2
)+3/2*SB(m7,m3,m2,m3)+3/2*SB(m7,m3,m2,m4)+1/2*SB(m7,m3,m2,m10)-1/2*SB(m7,m3,m2,
m12)-2*SB(m7,m5,m9,m3)+SB(m7,m3,m1,m11)+1/2*SB(m7,m3,m1,m12)-SB(m7,m8,m16,m13)-
2*SB(m7,m5,m3,m9)+2*SB(m7,m6,m3,m15)-SB(m7,m3,m2,m14)-SB(m7,m3,m2,m15)+1/2*SB(
m7,m3,m3,m1)+1/2*SB(m7,m3,m3,m2)+SB(m7,m6,m3,m14)-SB(m7,m6,m4,m2)-SB(m7,m6,m4,
m3)+SB(m7,m5,m13,m3)+SB(m7,m6,m15,m4)+SB(m7,m16,m4,m11)+2*SB(m7,m16,m7,m11)-SB(
m7,m16,m4,m2)+SB(m7,m16,m5,m2)+SB(m7,m16,m6,m2)+SB(m7,m2,m11,m4)+SB(m7,m7,m34,
m33)+3*SB(m7,m1,m11,m2)-SB(m7,m1,m16,m2)-SB(m7,m16,m2,m4)+SB(m7,m5,m13,m4)-SB(
m7,m16,m12,m1)-SB(m7,m16,m2,m1)+2*SB(m7,m16,m6,m10)+2*SB(m7,m2,m1,m11)+3/2*SB(
m7,m1,m4,m2)-4*SB(m7,m7,m1,m11)-SB(m7,m3,m16,m11)+SB(m7,m2,m11,m3)-SB(m7,m1,m16
,m12)+SB(m7,m16,m4,m4)+SB(m7,m16,m7,m4)+SB(m7,m16,m8,m4)+SB(m7,m1,m3,m3)+SB(m7,
m1,m4,m3)-2*SB(m7,m1,m7,m3)-1/2*SB(m7,m3,m34,m33)-SB(m7,m16,m1,m2)-SB(m7,m16,
m11,m2)-SB(m7,m16,m12,m2)-1/2*SB(m7,m25,m27,m10)-2*SB(m7,m16,m16,m12)+SB(m7,m16
,m2,m12)+2*SB(m7,m16,m16,m2)-SB(m7,m16,m2,m2)-SB(m7,m16,m3,m2)+2*SB(m7,m5,m16,
m9)+1/2*SB(m7,m25,m25,m10)+1/2*SB(m7,m25,m26,m10)-SB(m7,m16,m2,m3)-SB(m7,m16,m3
,m3)+SB(m7,m1,m11,m4)-SB(m7,m1,m13,m4)+1/2*SB(m7,m1,m2,m4)+3/2*SB(m7,m1,m3,m2)+
SB(m7,m16,m11,m4)+SB(m7,m16,m12,m4)-2*SB(m7,m16,m16,m4)+SB(m7,m6,m16,m3)-SB(m7,
m3,m16,m2)+SB(m7,m2,m3,m11)+SB(m7,m2,m4,m11)+SB(m7,m2,m16,m11)+SB(m7,m2,m16,m12
)+SB(m7,m5,m16,m1)+2*SB(m7,m7,m15,m4)-1/2*SB(m2,m3,m3,m4)-1/2*SB(m2,m4,m1,m9)-
SB(m2,m4,m1,m1)-3/2*SB(m2,m4,m1,m2)-2*SB(m2,m4,m1,m3)-3/2*SB(m2,m4,m1,m4)+1/2*
SB(m2,m4,m2,m9)+1/2*SB(m2,m4,m2,m10)-3/2*SB(m2,m4,m2,m1)-SB(m2,m4,m2,m2)-3/2*SB
(m2,m4,m2,m3)-2*SB(m2,m4,m2,m4)+SB(m2,m4,m1,m13)-SB(m2,m6,m15,m10)+SB(m2,m6,m15
,m11)-2*SB(m1,m7,m7,m3)-2*SB(m1,m7,m7,m4)-4*SB(m1,m7,m7,m11)+SB(m1,m19,m19,m1)+
SB(m1,m19,m19,m2)+SB(m1,m19,m19,m3)+SB(m1,m19,m19,m4)+2*SB(m3,m2,m5,m9)-1/2*SB(
m2,m7,m2,m10)-1/2*SB(m2,m1,m12,m4)-1/2*SB(m2,m7,m2,m12)-1/2*SB(m2,m1,m12,m3)+1/
2*SB(m2,m1,m12,m1)+1/2*SB(m2,m1,m12,m2)-SB(m1,m4,m13,m16)-SB(m1,m4,m13,m9)+SB(
m1,m4,m13,m12)+SB(m1,m4,m13,m3)+SB(m1,m4,m13,m4)+SB(m3,m7,m16,m15)+1/2*SB(m1,m4
,m1,m11)-1/2*SB(m1,m4,m1,m2)-1/2*SB(m1,m4,m1,m3)+1/2*SB(m1,m4,m1,m9)+SB(m1,m3,
m33,m33)+SB(m1,m4,m2,m16)-SB(m1,m4,m3,m2)-SB(m1,m4,m3,m3)-SB(m2,m8,m14,m1)-SB(
m2,m8,m14,m4)-2*SB(m2,m8,m14,m12)+SB(m1,m4,m2,m13)+SB(m1,m4,m2,m14)+1/2*SB(m1,
m4,m2,m11)-SB(m1,m4,m2,m12)-3/2*SB(m1,m4,m2,m1)-SB(m1,m4,m2,m2)-SB(m1,m4,m2,m3)
-3/2*SB(m1,m4,m2,m4)-1/2*SB(m1,m4,m2,m9)-1/2*SB(m1,m4,m4,m2)-1/2*SB(m1,m4,m4,m3
)+SB(m1,m4,m3,m13)+SB(m1,m4,m3,m15)+SB(m1,m4,m3,m16)-3/2*SB(m1,m4,m3,m4)-SB(m1,
m4,m3,m12)-3/2*SB(m1,m4,m3,m1)+1/2*SB(m1,m4,m3,m9)-1/2*SB(m1,m4,m3,m11)-2*SB(m2
,m8,m8,m1)-2*SB(m2,m8,m8,m4)+SB(m2,m4,m4,m16)+1/2*SB(m3,m1,m9,m1)+1/2*SB(m3,m5,
m1,m10)-1/2*SB(m3,m5,m1,m12)-SB(m2,m14,m9,m3)+SB(m2,m14,m9,m4)-SB(m2,m7,m3,m16)
+SB(m2,m7,m3,m11)-1/2*SB(m2,m7,m3,m12)-SB(m2,m7,m3,m14)-SB(m2,m7,m3,m15)+3/2*SB
(m2,m7,m3,m1)-SB(m2,m5,m2,m14)-SB(m3,m8,m33,m33)-1/2*SB(m2,m8,m11,m1)-1/2*SB(m2
,m8,m9,m3)+1/2*SB(m2,m8,m9,m4)+2*SB(m3,m2,m8,m12)+1/2*SB(m2,m6,m2,m9)+SB(m2,m6,
m2,m10)-SB(m3,m5,m1,m13)-SB(m3,m5,m1,m14)+SB(m2,m1,m3,m13)+SB(m2,m1,m3,m14)+SB(
m2,m1,m3,m15)-1/2*SB(m1,m6,m3,m11)+SB(m1,m6,m15,m13)-SB(m1,m6,m14,m1)+1/2*SB(m1
,m6,m3,m9)+SB(m1,m5,m1,m9)-1/2*SB(m1,m5,m1,m10)-SB(m3,m6,m15,m11)-1/2*SB(m1,m5,
m10,m1)+SB(m1,m13,m5,m13)+SB(m1,m13,m5,m14)+SB(m2,m14,m4,m4)+1/2*SB(m1,m3,m3,m9
)+1/2*SB(m1,m3,m3,m10)+1/2*SB(m1,m3,m3,m11)+SB(m1,m5,m1,m1)-1/2*SB(m1,m5,m1,m3)
+1/2*SB(m1,m5,m1,m4)-SB(m3,m7,m3,m15)+SB(m1,m2,m3,m15)+SB(m1,m2,m3,m13)+SB(m1,
m2,m3,m14)-SB(m1,m2,m3,m9)-1/2*SB(m1,m2,m3,m10)-SB(m1,m2,m3,m4)+1/2*SB(m1,m2,m3
,m12)-1/2*SB(m3,m5,m28,m33)+1/2*SB(m3,m8,m28,m33)-1/2*SB(m3,m7,m34,m33)-1/2*SB(
m3,m8,m34,m33)+1/2*SB(m3,m4,m34,m33)-1/2*SB(m1,m30,m32,m2)+1/2*SB(m1,m25,m25,m3
)-1/2*SB(m1,m25,m27,m3)+1/2*SB(m1,m25,m26,m1)-1/2*SB(m1,m25,m26,m12)+1/2*SB(m1,
m25,m27,m12)-SB(m1,m19,m23,m2)+1/2*SB(m1,m4,m11,m4)+1/2*SB(m1,m4,m11,m1)-1/2*SB
(m1,m4,m11,m3)+SB(m3,m1,m2,m13)+SB(m3,m1,m2,m14)-1/2*SB(m3,m1,m2,m10)+SB(m3,m1,
m2,m15)+1/2*SB(m3,m1,m2,m11)+1/2*SB(m3,m1,m2,m12)-2*SB(m2,m7,m14,m11)+1/2*SB(m2
,m6,m4,m2)+1/2*SB(m2,m6,m4,m3)+3*SB(m1,m7,m11,m1)+3*SB(m1,m7,m11,m2)-SB(m3,m15,
m1,m10)-SB(m3,m15,m1,m11)+1/2*SB(m2,m3,m3,m9)+1/2*SB(m2,m3,m3,m11)-1/2*SB(m2,m3
,m3,m1)-SB(m3,m2,m4,m1)-3/2*SB(m3,m2,m4,m2)-3/2*SB(m3,m2,m4,m3)-SB(m3,m2,m4,m4)
+1/2*SB(m3,m2,m4,m9)-SB(m3,m2,m4,m10)-1/2*SB(m3,m2,m4,m11)+2*SB(m2,m5,m3,m9)+1/
2*SB(m1,m4,m9,m4)-1/2*SB(m2,m3,m2,m1)-1/2*SB(m2,m3,m2,m4)-SB(m1,m8,m3,m16)-SB(
m1,m8,m3,m13)-SB(m2,m6,m15,m1)-SB(m2,m6,m15,m2)-SB(m3,m5,m2,m13)-SB(m3,m5,m2,
m14)-SB(m3,m5,m2,m15)-1/2*SB(m3,m7,m10,m1)-1/2*SB(m3,m7,m10,m2)+1/2*SB(m3,m7,
m10,m3)+1/2*SB(m3,m7,m10,m4)+1/2*SB(m2,m8,m2,m4)-1/2*SB(m2,m8,m2,m11)-1/2*SB(m2
,m8,m2,m9)-SB(m2,m22,m22,m16)-SB(m2,m22,m22,m14)+1/2*SB(m2,m3,m2,m11)+1/2*SB(m2
,m3,m2,m9)+2*SB(m1,m6,m6,m14)+2*SB(m1,m6,m6,m15)-4*SB(m1,m6,m6,m10)+1/2*SB(m3,
m1,m10,m4)+SB(m2,m3,m7,m4)+SB(m3,m7,m4,m16)+SB(m2,m14,m4,m2)+SB(m2,m14,m4,m3)-1
/2*SB(m2,m30,m30,m11)+1/2*SB(m2,m30,m31,m11)+1/2*SB(m2,m30,m32,m11)+1/2*SB(m2,
m5,m28,m33)-1/2*SB(m2,m30,m32,m3)+1/2*SB(m2,m8,m28,m33)+1/2*SB(m2,m30,m30,m1)-1
/2*SB(m2,m30,m31,m1)+1/2*SB(m2,m7,m34,m33)+1/2*SB(m2,m32,m30,m11)-1/2*SB(m2,m32
,m31,m11)-1/2*SB(m2,m32,m32,m11)-1/2*SB(m2,m32,m30,m1)+1/2*SB(m2,m32,m31,m1)-1/
2*SB(m2,m32,m30,m4)+1/2*SB(m2,m32,m31,m4)-1/2*SB(m2,m32,m32,m9)+1/2*SB(m2,m32,
m32,m3)-1/2*SB(m2,m8,m34,m33)+1/2*SB(m2,m30,m30,m4)-1/2*SB(m2,m30,m31,m4)+1/2*
SB(m2,m32,m30,m9)-1/2*SB(m2,m32,m31,m9)-1/2*SB(m2,m30,m30,m9)+1/2*SB(m2,m30,m31
,m9)+1/2*SB(m2,m30,m32,m9)+1/2*SB(m2,m32,m32,m2)-SB(m7,m15,m3,m15)+SB(m7,m1,m15
,m13)-SB(m7,m5,m14,m15)-SB(m7,m5,m13,m15)-SB(m7,m8,m16,m15)-SB(m7,m8,m13,m15)-
SB(m7,m8,m15,m16)-2*SB(m7,m6,m15,m15)-SB(m7,m2,m15,m10)+SB(m7,m15,m5,m2)+SB(m7,
m15,m6,m2)+2*SB(m7,m8,m15,m12)-SB(m7,m4,m15,m4)+SB(m7,m8,m15,m1)+SB(m7,m15,m1,
m11)+SB(m7,m1,m15,m10)+SB(m7,m4,m15,m10)-SB(m7,m15,m1,m4)+SB(m7,m15,m10,m4)-SB(
m7,m15,m11,m4)+2*SB(m7,m5,m15,m9)+SB(m7,m8,m16,m3)+SB(m7,m15,m3,m11)-SB(m7,m15,
m4,m11)+2*SB(m7,m15,m7,m11)+2*SB(m7,m6,m15,m3)-2*SB(m7,m15,m15,m11)+SB(m7,m15,
m2,m11)+SB(m7,m2,m15,m11)+SB(m7,m5,m15,m1)-2*SB(m7,m15,m15,m3)+SB(m7,m15,m5,m1)
+SB(m7,m15,m8,m1)-SB(m7,m15,m3,m1)-SB(m7,m15,m4,m1)-SB(m7,m15,m1,m1)-SB(m7,m15,
m10,m1)-SB(m7,m15,m11,m1)+2*SB(m7,m15,m15,m1)-SB(m7,m15,m2,m1)-SB(m7,m15,m1,m2)
-SB(m7,m15,m10,m2)+SB(m7,m15,m11,m2)-SB(m7,m15,m2,m2)+SB(m7,m15,m3,m3)+SB(m7,
m15,m6,m3)+SB(m7,m15,m7,m3)-SB(m7,m2,m15,m2)+SB(m7,m15,m1,m10)-2*SB(m7,m15,m15,
m10)-SB(m7,m15,m2,m10)-2*SB(m7,m1,m15,m1)-1/2*SB(m7,m4,m34,m33)-SB(m7,m4,m8,m1)
-SB(m7,m4,m8,m4)-SB(m7,m4,m7,m15)-SB(m7,m4,m7,m16)+2*SB(m7,m4,m7,m11)+SB(m7,m4,
m7,m4)+SB(m7,m4,m7,m3)-4*SB(m7,m11,m8,m12)-2*SB(m7,m11,m8,m1)-2*SB(m7,m11,m5,m1
)+2*SB(m7,m11,m2,m1)+2*SB(m7,m11,m1,m1)-4*SB(m7,m11,m11,m1)+2*SB(m7,m11,m16,m1)
+2*SB(m7,m11,m7,m4)-2*SB(m7,m11,m8,m4)+2*SB(m7,m11,m2,m4)-2*SB(m7,m11,m15,m4)+2
*SB(m7,m11,m1,m4)-4*SB(m7,m8,m11,m12)-4*SB(m7,m5,m11,m9)-2*SB(m7,m2,m14,m11)+4*
SB(m7,m11,m7,m11)-8*SB(m7,m11,m11,m11)-4*SB(m7,m11,m5,m9)-2*SB(m7,m5,m11,m2)-2*
SB(m7,m11,m5,m2)-2*SB(m7,m11,m6,m2)+2*SB(m7,m11,m2,m2)+2*SB(m7,m11,m1,m2)-4*SB(
m7,m11,m11,m2)+2*SB(m7,m11,m15,m2)+2*SB(m8,m5,m13,m1)+SB(m8,m5,m13,m2)-SB(m8,m4
,m16,m1)-SB(m8,m4,m16,m2)+2*SB(m8,m6,m10,m13)-1/2*SB(m8,m3,m1,m9)+SB(m8,m2,m14,
m13)-SB(m8,m2,m13,m2)-SB(m8,m2,m13,m3)+SB(m8,m4,m16,m13)-SB(m8,m2,m4,m13)+SB(m8
,m7,m13,m3)-SB(m8,m7,m13,m15)-SB(m8,m7,m13,m16)+SB(m8,m7,m13,m4)+2*SB(m8,m7,m13
,m11)-2*SB(m8,m13,m13,m1)+SB(m8,m3,m15,m13)-SB(m8,m2,m13,m9)+SB(m8,m2,m13,m12)+
SB(m8,m2,m13,m14)-1/2*SB(m8,m4,m28,m33)+SB(m8,m5,m14,m1)-SB(m8,m13,m8,m16)-2*SB
(m8,m5,m4,m9)+SB(m8,m5,m4,m13)+SB(m8,m5,m4,m14)+SB(m8,m3,m13,m9)+SB(m8,m3,m13,
m15)-2*SB(m8,m3,m13,m3)-2*SB(m8,m8,m13,m13)+SB(m8,m13,m2,m12)-SB(m8,m13,m2,m9)+
2*SB(m8,m6,m13,m10)-SB(m8,m6,m13,m14)-SB(m8,m6,m13,m15)+SB(m8,m6,m13,m3)+SB(m8,
m6,m13,m2)+1/2*SB(m8,m4,m4,m2)-SB(m8,m4,m3,m13)+SB(m8,m4,m3,m12)+3/2*SB(m8,m4,
m3,m1)-1/2*SB(m8,m4,m3,m9)-1/2*SB(m8,m4,m9,m1)+SB(m8,m4,m13,m16)+SB(m8,m4,m13,
m9)-SB(m8,m4,m13,m12)-SB(m8,m4,m13,m3)-SB(m8,m4,m13,m4)+1/2*SB(m8,m4,m1,m2)+1/2
*SB(m8,m4,m1,m3)-1/2*SB(m8,m4,m1,m9)-SB(m8,m4,m2,m16)+SB(m8,m4,m3,m2)-SB(m8,m4,
m2,m13)-SB(m8,m4,m2,m14)+SB(m8,m4,m2,m12)+3/2*SB(m8,m4,m2,m1)+SB(m8,m4,m2,m2)+
SB(m8,m4,m2,m3)+3/2*SB(m8,m4,m2,m4)+1/2*SB(m8,m4,m2,m9)+2*SB(m8,m8,m13,m1)-2*SB
(m8,m4,m5,m9)-SB(m8,m4,m5,m2)-SB(m8,m4,m5,m1)+SB(m8,m4,m5,m14)+SB(m8,m4,m5,m13)
-SB(m8,m3,m4,m13)-1/2*SB(m8,m3,m4,m9)+SB(m8,m13,m33,m33)-SB(m8,m7,m15,m13)-SB(
m8,m2,m3,m13)-SB(m8,m6,m15,m13)-SB(m8,m13,m5,m13)-SB(m8,m13,m5,m14)-SB(m8,m5,
m14,m13)-SB(m8,m13,m3,m3)-SB(m8,m13,m3,m4)+SB(m8,m13,m3,m9)+SB(m8,m13,m3,m12)-
SB(m8,m13,m3,m1)-SB(m8,m13,m3,m2)+SB(m8,m13,m2,m14)+SB(m8,m13,m9,m1)+1/2*SB(m3,
m7,m29,m33)+SB(m8,m2,m4,m12)+SB(m8,m3,m4,m1)+3/2*SB(m8,m3,m4,m2)-SB(m8,m3,m15,
m1)-SB(m8,m3,m15,m4)+1/2*SB(m8,m2,m3,m1)+4*SB(m8,m8,m16,m12)+2*SB(m8,m8,m16,m1)
-8*SB(m8,m8,m8,m12)-4*SB(m8,m8,m8,m4)+SB(m8,m2,m12,m4)+SB(m8,m2,m12,m1)+3*SB(m8
,m2,m12,m2)+3*SB(m8,m2,m12,m3)-2*SB(m8,m8,m13,m16)-SB(m8,m5,m4,m1)-SB(m8,m5,m4,
m2)+4*SB(m8,m8,m13,m12)+2*SB(m8,m8,m13,m4)-2*SB(m8,m7,m12,m4)-2*SB(m8,m7,m12,m3
)+SB(m8,m2,m1,m12)+3/2*SB(m8,m2,m1,m3)+SB(m8,m2,m1,m4)+SB(m8,m3,m4,m12)+SB(m8,
m7,m15,m1)+2*SB(m8,m5,m13,m9)-2*SB(m8,m5,m1,m1)-SB(m8,m5,m1,m4)+1/2*SB(m8,m2,m3
,m9)+1/2*SB(m8,m2,m3,m4)+2*SB(m8,m2,m3,m12)+SB(m8,m6,m14,m1)-2*SB(m8,m5,m1,m9)+
SB(m8,m3,m1,m1)+3/2*SB(m8,m3,m1,m2)+3/2*SB(m8,m3,m1,m3)+SB(m8,m3,m1,m4)-2*SB(m8
,m5,m9,m4)-SB(m8,m2,m33,m33)-2*SB(m8,m6,m10,m4)-2*SB(m8,m5,m2,m12)-4*SB(m8,m3,
m8,m12)+SB(m8,m6,m14,m4)-2*SB(m8,m6,m10,m1)-4*SB(m8,m8,m8,m1)-4*SB(m8,m8,m2,m12
)-2*SB(m8,m8,m2,m4)-2*SB(m8,m8,m2,m1)-SB(m8,m3,m1,m13)-SB(m8,m3,m1,m15)+SB(m8,
m5,m14,m4)-SB(m8,m6,m1,m2)-SB(m8,m6,m1,m3)+1/2*SB(m8,m3,m2,m4)+2*SB(m8,m3,m2,
m12)-2*SB(m8,m5,m9,m1)+1/2*SB(m8,m3,m1,m11)+SB(m8,m3,m1,m12)-2*SB(m8,m7,m3,m12)
-2*SB(m8,m5,m12,m1)-2*SB(m8,m5,m12,m2)+2*SB(m8,m5,m13,m12)-2*SB(m8,m8,m16,m13)+
1/2*SB(m8,m3,m3,m1)-SB(m8,m6,m4,m2)-SB(m8,m6,m4,m3)+SB(m8,m6,m15,m4)+SB(m8,m1,
m6,m15)+SB(m8,m16,m4,m11)+2*SB(m8,m16,m7,m11)+SB(m8,m8,m28,m33)-1/2*SB(m8,m1,m1
,m9)+SB(m8,m1,m13,m9)+SB(m8,m5,m2,m13)-SB(m8,m1,m2,m13)-SB(m8,m1,m2,m14)-SB(m8,
m16,m4,m2)+SB(m8,m16,m5,m2)+SB(m8,m16,m6,m2)-1/2*SB(m8,m2,m11,m4)+1/2*SB(m8,m2,
m1,m9)-1/2*SB(m8,m2,m2,m9)+1/2*SB(m8,m1,m1,m2)+1/2*SB(m8,m1,m11,m2)-2*SB(m6,m6,
m15,m14)-2*SB(m6,m6,m14,m15)+SB(m6,m4,m10,m3)+SB(m6,m8,m13,m2)+3*SB(m6,m4,m10,
m4)+SB(m6,m1,m10,m2)-SB(m6,m1,m13,m2)+SB(m6,m1,m2,m10)+SB(m6,m1,m3,m10)+2*SB(m6
,m4,m1,m10)+SB(m6,m4,m2,m10)+3*SB(m6,m1,m10,m4)+2*SB(m6,m6,m14,m3)+2*SB(m6,m6,
m15,m2)+3*SB(m6,m4,m10,m1)+SB(m6,m1,m10,m3)-SB(m6,m3,m14,m4)+SB(m6,m8,m14,m4)+
SB(m6,m7,m14,m4)-2*SB(m6,m4,m14,m4)-SB(m6,m1,m14,m4)+2*SB(m6,m8,m14,m12)+SB(m6,
m4,m14,m9)+SB(m6,m3,m14,m9)+2*SB(m6,m14,m7,m11)+SB(m6,m14,m4,m9)+2*SB(m6,m14,m5
,m9)+SB(m6,m14,m3,m9)+SB(m6,m14,m2,m9)-2*SB(m6,m14,m14,m9)-SB(m6,m14,m1,m9)-SB(
m6,m1,m14,m9)+2*SB(m6,m6,m14,m2)+2*SB(m6,m5,m14,m2)-SB(m6,m14,m4,m2)+SB(m6,m14,
m5,m2)+SB(m6,m14,m6,m2)+SB(m6,m14,m9,m2)-2*SB(m6,m14,m14,m2)+SB(m6,m14,m2,m2)+
SB(m6,m14,m10,m2)+SB(m6,m8,m14,m1)+SB(m6,m4,m14,m10)-SB(m6,m3,m14,m10)-SB(m6,
m14,m3,m10)+SB(m6,m14,m4,m10)+2*SB(m6,m14,m6,m10)+SB(m6,m14,m2,m10)+SB(m6,m14,
m1,m10)-2*SB(m6,m14,m14,m10)+SB(m6,m1,m14,m10)+2*SB(m6,m7,m14,m11)+SB(m6,m7,m14
,m3)-SB(m6,m3,m14,m3)+SB(m6,m14,m6,m3)+SB(m6,m14,m7,m3)+SB(m6,m14,m9,m3)-SB(m6,
m14,m4,m3)-SB(m6,m14,m3,m3)-SB(m6,m14,m10,m3)-SB(m6,m7,m15,m14)+SB(m6,m14,m4,
m16)+SB(m6,m7,m4,m14)+SB(m6,m4,m16,m14)+SB(m6,m4,m14,m16)-SB(m6,m8,m14,m13)-SB(
m6,m8,m14,m16)-SB(m6,m8,m13,m14)-SB(m6,m8,m16,m14)-SB(m6,m1,m4,m14)+SB(m6,m14,
m1,m13)+SB(m6,m1,m14,m13)-SB(m6,m3,m1,m14)+SB(m6,m3,m15,m14)+2*SB(m6,m8,m12,m14
)+SB(m6,m14,m3,m15)-SB(m6,m14,m6,m14)-SB(m6,m14,m6,m15)+2*SB(m6,m14,m8,m12)-SB(
m6,m14,m4,m1)+SB(m6,m14,m5,m1)+SB(m6,m14,m8,m1)-SB(m6,m14,m9,m1)-SB(m6,m14,m1,
m1)+SB(m7,m3,m6,m14)-1/2*SB(m7,m3,m1,m10)-SB(m7,m2,m14,m4)-SB(m7,m6,m2,m3)-SB(
m7,m6,m2,m4)+SB(m7,m6,m2,m15)-2*SB(m7,m6,m2,m11)+2*SB(m7,m2,m7,m15)+2*SB(m7,m2,
m7,m16)-4*SB(m7,m2,m7,m11)-2*SB(m7,m2,m7,m4)-2*SB(m7,m2,m7,m3)-4*SB(m7,m7,m2,
m11)-SB(m7,m2,m4,m14)-SB(m7,m2,m4,m16)+1/2*SB(m7,m2,m4,m10)-1/2*SB(m7,m2,m4,m12
)+1/2*SB(m7,m3,m4,m1)+1/2*SB(m7,m3,m4,m2)-SB(m7,m3,m15,m1)-SB(m7,m3,m15,m4)+3/2
*SB(m7,m2,m3,m2)+SB(m7,m2,m3,m3)+3/2*SB(m7,m2,m3,m1)-SB(m7,m5,m3,m1)-SB(m7,m5,
m3,m2)+2*SB(m7,m8,m16,m11)+2*SB(m7,m8,m16,m12)+SB(m7,m8,m16,m1)+2*SB(m7,m7,m2,
m15)+2*SB(m7,m7,m2,m16)-1/2*SB(m7,m2,m12,m4)+1/2*SB(m7,m2,m12,m1)+1/2*SB(m7,m2,
m12,m2)-1/2*SB(m7,m2,m12,m3)+1/2*SB(m7,m2,m10,m4)-1/2*SB(m7,m2,m10,m1)-1/2*SB(
m7,m2,m10,m2)+1/2*SB(m7,m2,m10,m3)-SB(m7,m8,m4,m3)-2*SB(m7,m8,m4,m4)-SB(m7,m8,
m13,m16)-SB(m7,m5,m4,m1)-SB(m7,m5,m4,m2)-SB(m7,m3,m15,m11)+SB(m7,m3,m15,m10)+SB
(m7,m5,m3,m14)+SB(m7,m5,m3,m13)+SB(m7,m8,m13,m3)+SB(m7,m8,m13,m4)-4*SB(m7,m7,m7
,m3)-4*SB(m7,m7,m7,m4)-8*SB(m7,m7,m7,m11)+1/2*SB(m7,m2,m1,m10)+1/2*SB(m7,m2,m1,
m12)+1/2*SB(m7,m2,m1,m3)+1/2*SB(m7,m2,m1,m4)-SB(m7,m3,m5,m2)-SB(m7,m3,m5,m1)-1/
2*SB(m7,m3,m4,m10)-1/2*SB(m7,m3,m4,m12)-SB(m7,m3,m6,m3)-SB(m7,m3,m6,m2)+SB(m7,
m3,m5,m13)+SB(m7,m3,m5,m14)+4*SB(m7,m7,m15,m11)-1/2*SB(m7,m3,m3,m10)-SB(m7,m5,
m1,m3)-SB(m7,m5,m1,m4)-SB(m7,m2,m3,m15)-SB(m7,m2,m3,m14)+1/2*SB(m7,m2,m3,m10)+
SB(m7,m2,m3,m4)-1/2*SB(m7,m2,m3,m12)-1/2*SB(m7,m3,m3,m12)-2*SB(m7,m6,m3,m11)+SB
(m7,m3,m1,m1)+SB(m7,m3,m1,m2)+3/2*SB(m7,m3,m1,m3)+3/2*SB(m7,m3,m1,m4)-2*SB(m7,
m5,m9,m4)-SB(m7,m2,m33,m33)-2*SB(m7,m6,m3,m10)-2*SB(m7,m8,m11,m4)-2*SB(m7,m6,
m10,m4)-SB(m8,m13,m9,m2)-SB(m8,m13,m9,m3)+SB(m8,m13,m9,m4)+1/2*SB(m8,m3,m2,m9)+
SB(m8,m6,m2,m13)-SB(m8,m13,m4,m3)-SB(m8,m13,m4,m4)+SB(m8,m13,m4,m9)+2*SB(m8,m13
,m8,m12)-SB(m8,m3,m2,m13)+SB(m8,m6,m3,m13)-SB(m8,m5,m13,m14)-2*SB(m8,m5,m13,m13
)+1/2*SB(m8,m2,m28,m33)+1/2*SB(m8,m30,m30,m9)-1/2*SB(m8,m30,m31,m9)-1/2*SB(m8,
m30,m32,m9)-1/2*SB(m8,m32,m32,m2)+SB(m8,m6,m4,m15)+1/2*SB(m8,m4,m4,m3)-SB(m8,m4
,m3,m15)-SB(m8,m4,m3,m16)+3/2*SB(m8,m4,m3,m4)+1/2*SB(m8,m4,m3,m11)-1/2*SB(m8,m4
,m1,m11)-SB(m8,m3,m33,m33)+SB(m8,m4,m3,m3)-1/2*SB(m8,m4,m2,m11)-1/2*SB(m8,m4,m4
,m9)-1/2*SB(m8,m4,m4,m11)-SB(m8,m3,m4,m15)-SB(m8,m3,m4,m16)+1/2*SB(m8,m3,m4,m11
)-1/2*SB(m8,m3,m3,m11)-SB(m8,m4,m6,m2)-SB(m8,m4,m6,m3)+SB(m8,m4,m6,m15)+SB(m8,
m4,m6,m14)-2*SB(m8,m4,m6,m10)-1/2*SB(m8,m3,m3,m9)+SB(m8,m6,m4,m14)+1/2*SB(m8,m3
,m3,m4)-2*SB(m8,m6,m4,m10)+2*SB(m8,m7,m11,m16)-2*SB(m8,m3,m13,m2)+2*SB(m8,m12,
m3,m2)-2*SB(m8,m12,m5,m2)-2*SB(m8,m12,m6,m2)+2*SB(m8,m12,m2,m2)-4*SB(m8,m12,m12
,m2)+2*SB(m8,m12,m13,m2)-4*SB(m8,m6,m12,m10)-4*SB(m8,m12,m6,m10)-4*SB(m8,m7,m12
,m11)-2*SB(m8,m6,m12,m3)-2*SB(m8,m12,m7,m3)-2*SB(m8,m12,m6,m3)+2*SB(m8,m12,m3,
m3)+2*SB(m8,m12,m16,m3)+2*SB(m8,m12,m2,m3)-4*SB(m8,m12,m12,m3)-SB(m8,m12,m28,
m33)+SB(m8,m12,m34,m33)+2*SB(m8,m5,m9,m13)-8*SB(m8,m12,m12,m12)+4*SB(m8,m12,m8,
m12)-2*SB(m8,m12,m5,m1)+2*SB(m8,m12,m8,m1)+2*SB(m8,m12,m3,m1)+2*SB(m8,m12,m2,m1
)-2*SB(m8,m12,m16,m1)-2*SB(m8,m12,m7,m4)+2*SB(m8,m12,m8,m4)+2*SB(m8,m12,m3,m4)+
2*SB(m8,m12,m2,m4)-2*SB(m8,m12,m13,m4)-2*SB(m8,m12,m2,m14)-2*SB(m8,m2,m12,m14)+
2*SB(m8,m12,m5,m13)+2*SB(m8,m12,m5,m14)+4*SB(m8,m12,m12,m13)+4*SB(m8,m12,m12,
m16)-2*SB(m8,m3,m12,m13)-2*SB(m8,m3,m12,m15)-2*SB(m8,m12,m8,m13)-SB(m8,m1,m5,m1
)+SB(m8,m1,m8,m1)-1/2*SB(m8,m1,m9,m1)-SB(m8,m16,m11,m3)+SB(m8,m16,m12,m3)-2*SB(
m8,m1,m7,m11)+SB(m8,m1,m16,m13)-SB(m8,m3,m2,m16)-SB(m8,m2,m1,m16)+SB(m8,m16,m1,
m13)+SB(m8,m16,m2,m14)+2*SB(m8,m6,m10,m16)+SB(m8,m5,m1,m16)-SB(m8,m16,m7,m16)-
SB(m8,m16,m7,m15)+SB(m8,m1,m13,m16)-2*SB(m8,m7,m16,m16)+2*SB(m8,m16,m16,m16)-SB
(m8,m3,m1,m16)-2*SB(m8,m8,m16,m16)+SB(m8,m3,m15,m16)-SB(m8,m5,m14,m16)+SB(m8,m6
,m3,m16)+SB(m8,m16,m1,m11)-2*SB(m8,m16,m16,m11)+SB(m8,m1,m6,m14)-SB(m8,m1,m3,
m13)-SB(m8,m1,m3,m15)-SB(m8,m1,m8,m13)+SB(m8,m7,m1,m16)-SB(m8,m1,m8,m16)-SB(m8,
m3,m16,m3)+2*SB(m8,m16,m5,m9)+3/2*SB(m8,m2,m1,m2)+1/2*SB(m8,m2,m11,m2)-2*SB(m8,
m2,m16,m2)-2*SB(m8,m2,m16,m3)+1/2*SB(m8,m2,m2,m4)-4*SB(m8,m8,m3,m12)-SB(m8,m5,
m2,m4)-SB(m8,m6,m3,m4)-SB(m8,m6,m3,m1)+SB(m8,m2,m4,m1)+3/2*SB(m8,m2,m4,m2)+1/2*
SB(m8,m2,m4,m9)+3/2*SB(m8,m2,m4,m3)+SB(m8,m2,m4,m4)+SB(m8,m6,m15,m1)+2*SB(m8,m3
,m8,m13)+2*SB(m8,m3,m8,m16)+SB(m8,m3,m12,m1)+3*SB(m8,m3,m12,m2)+3*SB(m8,m3,m12,
m3)+SB(m8,m3,m12,m4)+2*SB(m8,m7,m4,m16)-2*SB(m8,m3,m8,m4)+4*SB(m8,m8,m8,m13)+4*
SB(m8,m8,m8,m16)-SB(m8,m7,m1,m3)-SB(m8,m7,m1,m4)-2*SB(m8,m7,m4,m11)-2*SB(m8,m7,
m4,m12)-2*SB(m8,m7,m4,m4)-SB(m8,m7,m4,m1)+2*SB(m8,m8,m2,m16)+2*SB(m8,m8,m2,m13)
+2*SB(m8,m7,m16,m12)+2*SB(m8,m7,m16,m11)-2*SB(m8,m8,m3,m4)-2*SB(m8,m8,m3,m1)-2*
SB(m8,m7,m11,m4)-2*SB(m8,m3,m8,m1)-SB(m8,m7,m3,m1)-SB(m8,m2,m14,m1)-SB(m8,m2,
m14,m4)-2*SB(m8,m8,m33,m33)-SB(m8,m6,m2,m1)-SB(m8,m6,m2,m4)-2*SB(m8,m2,m8,m1)-2
*SB(m8,m2,m8,m4)-4*SB(m8,m2,m8,m12)+2*SB(m8,m2,m8,m16)+2*SB(m8,m2,m8,m13)-SB(m8
,m2,m4,m14)-SB(m8,m2,m4,m16)-SB(m3,m2,m1,m1)-3/2*SB(m3,m2,m1,m2)-3/2*SB(m3,m2,
m1,m3)-SB(m3,m2,m1,m4)-1/2*SB(m3,m2,m1,m9)-SB(m3,m2,m1,m10)+1/2*SB(m3,m2,m1,m11
)-SB(m3,m2,m15,m11)-SB(m3,m2,m15,m14)+SB(m3,m2,m15,m10)-SB(m3,m15,m11,m2)-SB(m3
,m15,m11,m3)+SB(m3,m15,m11,m4)-SB(m3,m6,m10,m2)+SB(m3,m6,m10,m3)+SB(m3,m6,m10,
m4)-2*SB(m1,m6,m13,m10)+SB(m1,m6,m13,m14)+SB(m1,m6,m13,m15)+SB(m3,m5,m9,m2)+3*
SB(m3,m5,m9,m3)+3*SB(m3,m5,m9,m4)+SB(m3,m5,m9,m1)-SB(m1,m6,m13,m3)-SB(m1,m6,m13
,m2)-SB(m2,m8,m1,m14)-SB(m2,m8,m1,m16)-SB(m1,m4,m7,m15)-SB(m1,m4,m7,m16)+2*SB(
m1,m4,m7,m11)+SB(m1,m4,m7,m4)+SB(m1,m4,m7,m3)+SB(m1,m19,m20,m1)+SB(m1,m19,m20,
m2)+SB(m1,m19,m20,m3)+SB(m1,m19,m20,m4)+1/2*SB(m2,m1,m2,m12)+1/2*SB(m2,m1,m2,
m10)-1/2*SB(m1,m6,m1,m11)-SB(m1,m13,m2,m12)-1/2*SB(m2,m8,m1,m11)+SB(m2,m8,m1,
m12)+SB(m1,m13,m2,m9)+1/2*SB(m8,m1,m11,m3)-SB(m8,m1,m13,m3)+SB(m8,m1,m2,m3)+1/2
*SB(m8,m2,m9,m1)+SB(m8,m2,m1,m1)-1/2*SB(m8,m2,m11,m1)+3/2*SB(m8,m1,m3,m4)-SB(m8
,m1,m7,m4)+SB(m8,m1,m8,m4)-2*SB(m8,m1,m6,m10)+SB(m8,m5,m16,m2)-SB(m8,m5,m1,m2)-
SB(m8,m6,m16,m15)+SB(m8,m5,m2,m16)-SB(m8,m1,m2,m16)-SB(m8,m6,m15,m16)-SB(m8,m6,
m14,m16)+SB(m8,m3,m16,m15)+SB(m8,m16,m3,m15)-SB(m8,m16,m8,m13)+SB(m8,m7,m16,m3)
-2*SB(m8,m6,m1,m10)+2*SB(m8,m6,m16,m10)+1/2*SB(m8,m1,m34,m33)+SB(m8,m16,m2,m11)
-SB(m8,m16,m3,m11)+1/2*SB(m8,m3,m28,m33)-1/2*SB(m8,m1,m28,m33)-1/2*SB(m8,m31,
m31,m4)+SB(m8,m1,m7,m16)+SB(m8,m1,m7,m15)+SB(m8,m6,m1,m14)+SB(m8,m6,m1,m15)+1/2
*SB(m8,m30,m30,m11)-1/2*SB(m8,m30,m31,m11)-1/2*SB(m8,m30,m32,m11)-1/2*SB(m8,m2,
m34,m33)-SB(m8,m6,m14,m13)-1/2*SB(m8,m4,m9,m4)+SB(m8,m3,m13,m12)+SB(m8,m13,m3,
m15)-SB(m8,m13,m8,m13)+2*SB(m8,m13,m5,m9)+2*SB(m8,m7,m11,m13)-SB(m8,m13,m4,m12)
+SB(m8,m13,m4,m16)-SB(m8,m13,m2,m2)-SB(m8,m13,m2,m3)-SB(m8,m13,m1,m13)+SB(m8,
m13,m1,m1)-SB(m8,m13,m1,m3)+SB(m8,m13,m8,m1)+SB(m8,m13,m8,m4)-SB(m8,m13,m6,m14)
-SB(m8,m13,m6,m15)+1/2*SB(m8,m3,m9,m2)+1/2*SB(m8,m3,m9,m3)-1/2*SB(m8,m3,m9,m1)-
1/2*SB(m8,m3,m9,m4)+SB(m8,m13,m7,m3)+SB(m8,m13,m7,m4)+2*SB(m8,m13,m7,m11)-SB(m8
,m13,m7,m15)-SB(m8,m13,m7,m16)+SB(m8,m7,m4,m13)-SB(m8,m7,m16,m13)+SB(m8,m7,m3,
m13)-2*SB(m8,m13,m13,m9)+2*SB(m8,m13,m13,m3)-2*SB(m8,m13,m13,m12)+2*SB(m8,m13,
m13,m13)+SB(m8,m13,m1,m9)+SB(m8,m13,m1,m12)+1/2*SB(m8,m4,m9,m2)+1/2*SB(m8,m4,m9
,m3)-SB(m8,m13,m12,m4)+SB(m8,m13,m12,m1)+SB(m8,m13,m12,m2)-SB(m8,m13,m12,m3)+SB
(m8,m13,m6,m2)+SB(m8,m13,m6,m3)+2*SB(m8,m13,m6,m10)+SB(m8,m13,m5,m1)+SB(m8,m13,
m5,m2)+SB(m8,m7,m16,m1)-1/2*SB(m1,m25,m25,m12)+1/2*SB(m1,m25,m26,m2)-1/2*SB(m1,
m30,m30,m11)+1/2*SB(m1,m30,m31,m11)+1/2*SB(m1,m30,m32,m11)+1/2*SB(m1,m5,m28,m33
)-1/2*SB(m1,m30,m32,m3)+1/2*SB(m1,m25,m25,m4)-1/2*SB(m1,m25,m27,m4)-1/2*SB(m1,
m8,m28,m33)-1/2*SB(m1,m2,m28,m33)+1/2*SB(m1,m30,m30,m1)-1/2*SB(m1,m30,m31,m1)+1
/2*SB(m1,m7,m34,m33)+1/2*SB(m1,m32,m30,m11)-1/2*SB(m1,m32,m31,m11)-1/2*SB(m1,
m32,m32,m11)-1/2*SB(m1,m32,m30,m1)+1/2*SB(m1,m32,m31,m1)-1/2*SB(m1,m32,m30,m4)+
1/2*SB(m1,m32,m31,m4)-1/2*SB(m1,m32,m32,m9)+1/2*SB(m1,m32,m32,m3)-SB(m1,m4,m5,
m14)-SB(m1,m4,m5,m13)+SB(m2,m14,m5,m14)+SB(m2,m14,m5,m13)+SB(m1,m4,m6,m2)+SB(m1
,m4,m6,m3)+2*SB(m3,m4,m5,m9)+SB(m3,m4,m5,m1)+SB(m3,m4,m5,m2)-SB(m1,m4,m6,m15)-
SB(m1,m4,m6,m14)+2*SB(m1,m4,m6,m10)+2*SB(m3,m15,m15,m10)+2*SB(m3,m15,m15,m11)-2
*SB(m3,m15,m15,m15)-2*SB(m3,m15,m15,m1)+2*SB(m3,m15,m15,m3)+3/2*SB(m2,m7,m3,m2)
+SB(m2,m7,m3,m3)+SB(m3,m15,m3,m1)+SB(m3,m15,m2,m1)+SB(m3,m15,m2,m2)+SB(m3,m15,
m2,m10)-SB(m3,m15,m2,m11)-SB(m3,m15,m2,m14)-SB(m2,m1,m6,m14)-SB(m3,m15,m1,m13)+
1/2*SB(m3,m5,m3,m1)+1/2*SB(m3,m5,m3,m2)+SB(m2,m1,m6,m3)+SB(m2,m1,m6,m2)+1/2*SB(
m1,m3,m3,m12)+2*SB(m2,m3,m7,m11)-SB(m3,m2,m8,m16)-SB(m3,m2,m8,m13)-SB(m3,m4,m15
,m16)-1/2*SB(m3,m5,m3,m10)-1/2*SB(m3,m5,m3,m12)-SB(m3,m4,m15,m10)+SB(m3,m4,m15,
m11)-1/2*SB(m2,m3,m9,m4)-1/2*SB(m2,m3,m11,m4)+1/2*SB(m2,m3,m11,m2)+1/2*SB(m2,m3
,m11,m3)+1/2*SB(m2,m3,m9,m2)+1/2*SB(m2,m3,m9,m3)+SB(m2,m14,m2,m4)-1/2*SB(m3,m6,
m11,m4)-1/2*SB(m2,m3,m11,m1)-SB(m3,m15,m3,m3)-SB(m3,m15,m3,m10)-SB(m3,m15,m7,m3
)-SB(m3,m15,m7,m4)-SB(m2,m22,m21,m16)+SB(m2,m22,m22,m1)+SB(m2,m22,m22,m2)+SB(m2
,m22,m22,m3)+SB(m2,m22,m22,m4)-SB(m3,m5,m1,m15)+2*SB(m3,m5,m5,m14)-3/2*SB(m3,m1
,m2,m1)-SB(m3,m1,m2,m2)-3/2*SB(m3,m1,m2,m3)-2*SB(m3,m1,m2,m4)-1/2*SB(m3,m1,m2,
m9)-SB(m1,m8,m13,m9)+SB(m2,m7,m3,m4)+SB(m1,m7,m15,m13)+SB(m1,m7,m15,m10)+SB(m1,
m7,m15,m11)+SB(m3,m8,m12,m1)+3*SB(m3,m8,m12,m2)+3*SB(m3,m8,m12,m3)-2*SB(m1,m7,
m15,m1)-2*SB(m1,m7,m15,m2)+1/2*SB(m3,m8,m11,m1)-1/2*SB(m3,m8,m11,m2)+1/2*SB(m3,
m8,m11,m4)-1/2*SB(m3,m8,m11,m3)-SB(m7,m2,m3,m16)-SB(m7,m16,m8,m16)+SB(m7,m2,m16
,m14)+SB(m7,m6,m2,m16)-SB(m7,m6,m16,m14)+SB(m7,m16,m6,m3)+SB(m7,m16,m7,m3)-SB(
m7,m16,m11,m3)+SB(m7,m16,m12,m3)-4*SB(m7,m1,m7,m11)+SB(m7,m1,m16,m13)-SB(m7,m3,
m2,m16)-SB(m7,m2,m1,m16)+SB(m7,m16,m1,m13)+SB(m7,m16,m2,m14)+2*SB(m7,m6,m10,m16
)+SB(m7,m5,m1,m16)-SB(m7,m16,m7,m16)-SB(m7,m16,m7,m15)+SB(m7,m1,m13,m16)-2*SB(
m7,m7,m16,m16)+2*SB(m7,m16,m16,m16)-SB(m7,m3,m1,m16)-2*SB(m7,m8,m16,m16)+SB(m7,
m3,m15,m16)-SB(m7,m5,m14,m16)+SB(m7,m6,m3,m16)+SB(m7,m16,m1,m11)-2*SB(m7,m16,
m16,m11)-SB(m7,m1,m3,m13)-SB(m7,m1,m3,m15)+2*SB(m7,m7,m1,m16)-1/2*SB(m7,m25,m25
,m3)+1/2*SB(m7,m25,m27,m3)-SB(m7,m3,m16,m3)+2*SB(m7,m16,m5,m9)+3*SB(m7,m2,m11,
m2)-2*SB(m7,m2,m16,m2)-SB(m7,m2,m14,m3)-SB(m7,m8,m1,m3)-1/2*SB(m7,m2,m2,m10)+1/
2*SB(m7,m2,m2,m4)-2*SB(m7,m8,m3,m12)-2*SB(m7,m7,m33,m33)-SB(m7,m5,m2,m4)-SB(m7,
m5,m2,m3)-2*SB(m7,m6,m3,m3)-SB(m7,m6,m3,m4)-SB(m7,m6,m3,m2)+3/2*SB(m7,m2,m4,m1)
+3/2*SB(m7,m2,m4,m2)+SB(m7,m2,m4,m3)+SB(m7,m2,m4,m4)+2*SB(m7,m6,m15,m10)+2*SB(
m7,m6,m15,m11)+SB(m7,m3,m8,m13)+SB(m7,m3,m8,m16)-1/2*SB(m7,m3,m10,m3)-1/2*SB(m7
,m3,m10,m4)+1/2*SB(m7,m3,m10,m1)+1/2*SB(m7,m3,m10,m2)+1/2*SB(m7,m3,m12,m1)+1/2*
SB(m7,m3,m12,m2)-1/2*SB(m7,m3,m12,m3)-1/2*SB(m7,m3,m12,m4)-2*SB(m7,m3,m6,m10)-
SB(m7,m3,m8,m4)-2*SB(m7,m7,m1,m3)-2*SB(m7,m7,m1,m4)-2*SB(m7,m6,m11,m2)-2*SB(m7,
m6,m11,m3)+4*SB(m7,m7,m16,m11)-SB(m7,m8,m3,m4)-SB(m7,m8,m3,m1)-2*SB(m7,m8,m11,
m1)-1/2*SB(m7,m2,m2,m12)-SB(m7,m3,m8,m1)-SB(m7,m3,m7,m15)-SB(m7,m3,m7,m16)+4*SB
(m7,m7,m7,m15)+4*SB(m7,m7,m7,m16)+SB(m7,m3,m7,m4)+SB(m7,m3,m7,m3)+2*SB(m7,m3,m7
,m11)+SB(m7,m3,m6,m15)-SB(m3,m7,m2,m16)-SB(m2,m7,m15,m1)-SB(m2,m7,m15,m2)+1/2*
SB(m3,m6,m9,m1)-1/2*SB(m3,m6,m9,m2)+2*SB(m2,m5,m4,m9)+1/2*SB(m2,m5,m4,m10)+1/2*
SB(m1,m7,m12,m4)+1/2*SB(m1,m7,m12,m3)+SB(m2,m3,m6,m14)-SB(m2,m5,m9,m4)-SB(m2,m5
,m9,m1)+SB(m2,m5,m9,m2)+SB(m2,m5,m9,m3)+1/2*SB(m2,m6,m9,m2)-2*SB(m3,m5,m13,m3)-
1/2*SB(m2,m6,m9,m1)+1/2*SB(m1,m4,m9,m1)-1/2*SB(m1,m4,m9,m2)-1/2*SB(m1,m4,m9,m3)
+1/2*SB(m3,m1,m12,m2)-1/2*SB(m3,m1,m12,m4)+1/2*SB(m3,m1,m12,m1)+SB(m1,m4,m8,m16
)+SB(m2,m1,m8,m1)+SB(m2,m1,m8,m4)+2*SB(m2,m1,m8,m12)+SB(m2,m1,m5,m14)+SB(m3,m1,
m4,m13)+1/2*SB(m1,m8,m9,m4)+1/2*SB(m1,m8,m9,m1)-2*SB(m1,m8,m8,m13)-2*SB(m1,m8,
m8,m16)+SB(m1,m13,m12,m4)-SB(m1,m13,m12,m1)-SB(m1,m13,m12,m2)+SB(m1,m13,m12,m3)
-2*SB(m3,m5,m9,m13)-2*SB(m3,m5,m9,m15)+SB(m3,m1,m6,m3)-SB(m1,m6,m14,m4)+SB(m2,
m4,m4,m14)+1/2*SB(m1,m6,m9,m3)-1/2*SB(m1,m6,m9,m4)+3*SB(m1,m6,m10,m1)+SB(m1,m6,
m10,m2)+SB(m1,m6,m10,m3)+2*SB(m2,m6,m6,m2)+2*SB(m2,m6,m6,m3)-SB(m2,m7,m1,m16)+
SB(m2,m1,m14,m1)+1/2*SB(m2,m1,m10,m1)-SB(m2,m1,m8,m16)+1/2*SB(m2,m1,m10,m2)-1/2
*SB(m2,m1,m10,m3)-1/2*SB(m2,m1,m10,m4)-2*SB(m2,m1,m5,m9)-SB(m1,m3,m1,m1)-3/2*SB
(m1,m3,m1,m2)-2*SB(m1,m3,m1,m3)-3/2*SB(m1,m3,m1,m4)-SB(m3,m7,m1,m15)-SB(m3,m7,
m1,m16)+SB(m1,m5,m9,m4)+SB(m1,m2,m33,m33)-SB(m2,m1,m8,m13)+SB(m3,m15,m1,m1)+SB(
m3,m15,m1,m2)+SB(m3,m15,m1,m3)+SB(m3,m15,m1,m4)-SB(m3,m15,m33,m33)+1/2*SB(m3,m7
,m1,m12)+2*SB(m3,m5,m5,m13)+1/2*SB(m3,m7,m1,m10)+2*SB(m3,m7,m1,m11)+1/2*SB(m2,
m5,m10,m1)+1/2*SB(m2,m5,m10,m2)-1/2*SB(m2,m5,m10,m4)-1/2*SB(m2,m5,m10,m3)-1/2*
SB(m2,m5,m12,m1)-SB(m2,m4,m5,m14)-SB(m8,m1,m16,m2)-1/2*SB(m8,m31,m30,m11)+1/2*
SB(m8,m1,m2,m9)-1/2*SB(m8,m1,m3,m9)-SB(m8,m16,m2,m4)+SB(m8,m5,m13,m4)-1/2*SB(m8
,m31,m32,m3)-SB(m8,m16,m12,m1)-SB(m8,m16,m2,m1)-1/2*SB(m8,m31,m30,m9)+1/2*SB(m8
,m31,m31,m9)+1/2*SB(m8,m31,m32,m9)-1/2*SB(m8,m1,m4,m9)-2*SB(m8,m1,m5,m9)+2*SB(
m8,m16,m6,m10)-1/2*SB(m8,m2,m1,m11)+1/2*SB(m8,m1,m4,m2)-SB(m8,m1,m5,m2)-SB(m8,
m1,m6,m2)+1/2*SB(m8,m1,m9,m2)-2*SB(m8,m7,m1,m11)-SB(m8,m3,m16,m11)+1/2*SB(m8,m2
,m11,m3)-SB(m8,m1,m13,m12)-SB(m8,m1,m16,m12)+SB(m8,m16,m4,m4)+SB(m8,m16,m7,m4)+
SB(m8,m16,m8,m4)+1/2*SB(m8,m2,m2,m1)-1/2*SB(m8,m2,m9,m2)+SB(m8,m1,m3,m3)+1/2*SB
(m8,m1,m4,m3)-SB(m8,m1,m6,m3)-SB(m8,m1,m7,m3)-1/2*SB(m8,m3,m34,m33)-SB(m8,m16,
m1,m2)-SB(m8,m16,m11,m2)-SB(m8,m16,m12,m2)-2*SB(m8,m16,m16,m12)+SB(m8,m16,m2,
m12)-1/2*SB(m8,m31,m32,m2)+2*SB(m8,m1,m8,m12)+2*SB(m8,m16,m16,m2)-SB(m8,m16,m2,
m2)-SB(m8,m16,m3,m2)+2*SB(m8,m5,m16,m9)-SB(m8,m8,m34,m33)-SB(m8,m16,m2,m3)-SB(
m8,m16,m3,m3)-1/2*SB(m8,m1,m11,m4)-SB(m8,m1,m13,m4)+3/2*SB(m8,m1,m2,m4)+1/2*SB(
m8,m1,m9,m3)+SB(m8,m1,m2,m2)+SB(m8,m1,m3,m2)+SB(m8,m16,m11,m4)+SB(m8,m16,m12,m4
)-2*SB(m8,m16,m16,m4)+SB(m8,m6,m16,m3)-SB(m8,m3,m16,m2)+1/2*SB(m8,m31,m30,m4)+1
/2*SB(m8,m2,m3,m11)-1/2*SB(m8,m2,m4,m11)+SB(m8,m2,m16,m11)-1/2*SB(m8,m2,m2,m11)
+SB(m8,m2,m16,m12)+SB(m8,m5,m16,m1)-SB(m8,m5,m2,m1)+SB(m8,m7,m15,m4)+2*SB(m8,m7
,m16,m4)-1/2*SB(m8,m1,m1,m11)+SB(m8,m1,m16,m11)+SB(m8,m6,m16,m2)+SB(m8,m16,m3,
m12)+SB(m8,m16,m4,m12)+2*SB(m8,m16,m8,m12)-SB(m8,m7,m15,m16)-SB(m8,m7,m16,m15)+
SB(m8,m5,m1,m14)-SB(m8,m2,m1,m13)-SB(m8,m2,m1,m14)-SB(m8,m16,m1,m12)+SB(m8,m16,
m5,m1)+SB(m8,m16,m8,m1)+1/2*SB(m8,m1,m1,m3)+1/2*SB(m3,m26,m26,m2)+1/2*SB(m3,m26
,m25,m3)-1/2*SB(m3,m26,m27,m3)-1/2*SB(m3,m26,m25,m12)-1/2*SB(m3,m26,m26,m12)+1/
2*SB(m3,m26,m27,m12)+1/2*SB(m3,m26,m26,m1)+1/2*SB(m3,m27,m25,m10)+1/2*SB(m3,m27
,m26,m10)-1/2*SB(m3,m27,m27,m10)+1/2*SB(m2,m8,m2,m1)-2*SB(m3,m8,m8,m1)-2*SB(m3,
m8,m8,m4)-4*SB(m3,m8,m8,m12)+2*SB(m3,m8,m8,m13)+2*SB(m3,m8,m8,m16)+1/2*SB(m3,m5
,m2,m10)-1/2*SB(m3,m5,m2,m12)+SB(m3,m5,m2,m1)+SB(m3,m5,m2,m2)+3/2*SB(m3,m5,m2,
m3)+3/2*SB(m3,m5,m2,m4)+SB(m3,m5,m2,m9)-2*SB(m1,m4,m8,m12)+SB(m1,m4,m8,m13)+2*
SB(m7,m11,m5,m13)+2*SB(m7,m11,m5,m14)+2*SB(m7,m11,m6,m14)+2*SB(m7,m11,m6,m15)-2
*SB(m7,m11,m7,m16)+2*SB(m7,m8,m11,m13)+2*SB(m7,m8,m11,m16)-2*SB(m7,m11,m7,m15)+
2*SB(m7,m6,m11,m14)+2*SB(m7,m6,m11,m15)+3/2*SB(m7,m1,m4,m1)-1/2*SB(m7,m27,m25,
m12)-1/2*SB(m7,m27,m26,m12)+1/2*SB(m7,m27,m27,m12)+1/2*SB(m7,m27,m25,m3)-1/2*SB
(m7,m1,m1,m10)-SB(m7,m4,m1,m16)+1/2*SB(m7,m1,m10,m1)-1/2*SB(m7,m1,m12,m1)-SB(m7
,m4,m1,m13)-SB(m7,m1,m4,m13)-SB(m7,m4,m16,m2)+1/2*SB(m7,m26,m27,m4)+1/2*SB(m7,
m27,m26,m1)-1/2*SB(m7,m27,m27,m3)-1/2*SB(m7,m4,m3,m10)-1/2*SB(m7,m4,m4,m10)+SB(
m7,m1,m4,m4)-1/2*SB(m7,m1,m4,m10)+1/2*SB(m7,m4,m10,m2)+1/2*SB(m7,m4,m12,m2)-2*
SB(m7,m5,m4,m9)+SB(m7,m5,m4,m13)+SB(m7,m5,m4,m14)+1/2*SB(m7,m4,m4,m2)-1/2*SB(m7
,m4,m3,m12)+1/2*SB(m7,m4,m3,m1)+SB(m7,m4,m1,m2)+3/2*SB(m7,m4,m1,m3)-SB(m7,m4,m2
,m16)+1/2*SB(m7,m4,m3,m2)-SB(m7,m4,m2,m14)-1/2*SB(m7,m4,m2,m12)+SB(m7,m4,m2,m1)
+SB(m7,m4,m2,m2)+3/2*SB(m7,m4,m2,m3)+3/2*SB(m7,m4,m2,m4)-2*SB(m7,m4,m5,m9)-SB(
m7,m4,m5,m2)-SB(m7,m4,m5,m1)+SB(m7,m4,m5,m14)+SB(m7,m4,m5,m13)-SB(m7,m1,m33,m33
)-SB(m7,m6,m15,m14)-SB(m7,m6,m14,m15)+SB(m7,m8,m4,m13)-SB(m7,m1,m4,m16)-1/2*SB(
m7,m4,m10,m3)-1/2*SB(m7,m4,m12,m3)+1/2*SB(m7,m4,m4,m1)+3/2*SB(m7,m4,m1,m4)-1/2*
SB(m7,m4,m10,m4)-1/2*SB(m7,m4,m12,m4)+SB(m7,m8,m1,m16)+1/2*SB(m7,m1,m10,m2)-1/2
*SB(m7,m1,m12,m2)-1/2*SB(m7,m26,m26,m1)-SB(m7,m8,m4,m1)-1/2*SB(m7,m1,m1,m12)+1/
2*SB(m7,m1,m2,m10)-1/2*SB(m7,m1,m3,m10)-1/2*SB(m7,m4,m1,m10)+1/2*SB(m7,m4,m2,
m10)+1/2*SB(m7,m4,m1,m12)-1/2*SB(m7,m27,m25,m10)-1/2*SB(m7,m27,m26,m10)+1/2*SB(
m7,m27,m27,m10)+1/2*SB(m7,m1,m4,m12)+1/2*SB(m7,m1,m1,m4)-1/2*SB(m7,m1,m10,m4)+1
/2*SB(m7,m1,m12,m4)+1/2*SB(m7,m27,m25,m4)-1/2*SB(m7,m27,m27,m4)-2*SB(m8,m12,m8,
m16)-2*SB(m8,m2,m12,m16)+2*SB(m8,m12,m6,m14)+2*SB(m8,m12,m6,m15)+2*SB(m8,m5,m12
,m13)+2*SB(m8,m5,m12,m14)-2*SB(m8,m12,m2,m16)-2*SB(m8,m12,m3,m13)-2*SB(m8,m12,
m3,m15)+2*SB(m8,m12,m7,m15)+2*SB(m8,m12,m7,m16)+2*SB(m8,m6,m12,m14)+2*SB(m8,m6,
m12,m15)+2*SB(m8,m7,m12,m16)+2*SB(m8,m7,m12,m15)-4*SB(m8,m7,m11,m12)+2*SB(m8,m7
,m15,m12)-2*SB(m8,m6,m3,m12)+2*SB(m8,m6,m14,m12)+2*SB(m8,m6,m15,m12)-2*SB(m8,m6
,m2,m12)-4*SB(m8,m6,m10,m12)-4*SB(m8,m5,m9,m12)+2*SB(m8,m5,m14,m12)-2*SB(m8,m3,
m15,m12)-4*SB(m8,m5,m12,m9)-2*SB(m8,m2,m14,m12)-4*SB(m8,m12,m7,m11)-4*SB(m8,m12
,m5,m9)-2*SB(m8,m6,m12,m2)-SB(m8,m4,m8,m16)-SB(m8,m4,m16,m12)+SB(m8,m4,m16,m11)
+2*SB(m8,m4,m8,m12)-SB(m8,m4,m8,m13)+1/2*SB(m8,m30,m32,m3)-1/2*SB(m8,m30,m30,m1
)+1/2*SB(m8,m30,m31,m1)-1/2*SB(m8,m32,m30,m11)+1/2*SB(m8,m32,m31,m11)+1/2*SB(m8
,m32,m32,m11)+1/2*SB(m8,m32,m30,m1)-1/2*SB(m8,m32,m31,m1)+1/2*SB(m8,m32,m30,m4)
-1/2*SB(m8,m32,m31,m4)+1/2*SB(m8,m32,m32,m9)-1/2*SB(m8,m32,m32,m3)-1/2*SB(m8,
m30,m30,m4)+1/2*SB(m8,m30,m31,m4)-1/2*SB(m8,m32,m30,m9)+1/2*SB(m8,m32,m31,m9)+1
/2*SB(m8,m3,m11,m4)+1/2*SB(m8,m3,m11,m1)-1/2*SB(m8,m3,m11,m2)-1/2*SB(m8,m3,m11,
m3)+SB(m8,m7,m4,m15)+1/2*SB(m8,m4,m11,m2)-SB(m8,m7,m4,m3)+SB(m8,m7,m3,m16)+3/2*
SB(m8,m3,m4,m3)+SB(m8,m3,m4,m4)-SB(m8,m7,m3,m4)-1/2*SB(m8,m4,m11,m4)-1/2*SB(m8,
m4,m11,m1)+1/2*SB(m8,m4,m11,m3)+1/2*SB(m8,m30,m32,m2)+1/2*SB(m8,m4,m34,m33)+SB(
m8,m4,m8,m1)+SB(m8,m4,m8,m4)+SB(m8,m4,m7,m15)+SB(m8,m4,m7,m16)-2*SB(m8,m4,m7,
m11)-SB(m8,m4,m7,m4)-SB(m8,m4,m7,m3)-1/2*SB(m6,m1,m2,m11)-1/2*SB(m6,m1,m3,m11)+
1/2*SB(m6,m1,m4,m11)-1/2*SB(m6,m1,m9,m4)+3/2*SB(m6,m1,m2,m1)+3/2*SB(m6,m1,m3,m1
)+1/2*SB(m6,m2,m9,m4)-1/2*SB(m6,m3,m2,m11)+1/2*SB(m6,m3,m2,m1)+4*SB(m6,m6,m6,
m14)+4*SB(m6,m6,m6,m15)-8*SB(m6,m6,m6,m10)-2*SB(m6,m7,m11,m2)+SB(m6,m8,m3,m16)+
SB(m6,m8,m3,m13)+4*SB(m6,m6,m14,m10)-2*SB(m6,m3,m5,m9)-2*SB(m6,m8,m12,m3)+SB(m6
,m5,m14,m3)+2*SB(m6,m5,m9,m14)-1/2*SB(m6,m1,m9,m1)+2*SB(m6,m1,m6,m14)-SB(m6,m1,
m3,m13)-SB(m6,m1,m3,m15)+3/2*SB(m6,m2,m1,m2)-1/2*SB(m6,m2,m11,m2)-SB(m6,m2,m14,
m3)-SB(m6,m8,m1,m2)-SB(m6,m8,m1,m3)+1/2*SB(m6,m2,m2,m4)-2*SB(m6,m8,m3,m12)-2*SB
(m6,m5,m2,m9)-2*SB(m6,m5,m2,m2)-SB(m6,m5,m2,m3)+SB(m6,m2,m4,m1)+3/2*SB(m6,m2,m4
,m2)-1/2*SB(m6,m2,m4,m9)+3/2*SB(m6,m2,m4,m3)+SB(m6,m2,m4,m4)+4*SB(m6,m6,m15,m10
)+SB(m6,m3,m8,m13)+SB(m6,m3,m8,m16)+2*SB(m6,m3,m6,m10)-SB(m6,m3,m8,m4)-2*SB(m6,
m7,m4,m10)-SB(m6,m7,m4,m2)+SB(m6,m8,m2,m16)+SB(m6,m8,m2,m13)+SB(m6,m7,m16,m2)-
SB(m6,m8,m3,m4)-SB(m6,m8,m3,m1)-2*SB(m6,m7,m10,m4)-2*SB(m6,m7,m11,m3)+2*SB(m6,
m5,m2,m14)+2*SB(m6,m7,m3,m15)-SB(m6,m3,m8,m1)+SB(m6,m3,m7,m15)+SB(m6,m3,m7,m16)
-SB(m6,m7,m3,m2)-SB(m6,m3,m7,m4)-SB(m6,m3,m7,m3)-2*SB(m6,m3,m7,m11)-SB(m6,m3,m6
,m15)-SB(m6,m3,m6,m14)+SB(m6,m3,m1,m10)+SB(m6,m2,m14,m9)-SB(m6,m2,m14,m10)-SB(
m6,m2,m14,m4)-2*SB(m6,m7,m10,m3)+2*SB(m6,m2,m6,m10)-SB(m6,m2,m8,m1)-SB(m6,m2,m8
,m4)+SB(m6,m2,m7,m15)+SB(m6,m2,m7,m16)-2*SB(m6,m2,m7,m11)-SB(m6,m2,m7,m4)-SB(m6
,m2,m7,m3)-2*SB(m6,m7,m2,m11)-2*SB(m6,m2,m8,m12)+SB(m6,m2,m8,m16)+SB(m6,m2,m8,
m13)-SB(m6,m2,m5,m2)-SB(m6,m2,m5,m1)-SB(m6,m2,m4,m14)-1/2*SB(m7,m1,m29,m33)-1/2
*SB(m7,m2,m29,m33)-1/2*SB(m2,m6,m29,m33)+1/2*SB(m6,m4,m11,m2)-SB(m6,m7,m4,m3)+
SB(m6,m7,m3,m16)+3/2*SB(m6,m3,m4,m3)+SB(m6,m3,m4,m4)-SB(m6,m7,m3,m4)-1/2*SB(m6,
m4,m11,m4)-1/2*SB(m6,m4,m11,m1)+1/2*SB(m6,m4,m11,m3)+SB(m6,m15,m5,m1)+SB(m6,m15
,m8,m1)-SB(m6,m15,m3,m1)-SB(m6,m15,m4,m1)-SB(m6,m15,m1,m1)-SB(m6,m15,m10,m1)-SB
(m6,m15,m11,m1)+2*SB(m6,m15,m15,m1)-SB(m6,m15,m2,m1)+1/2*SB(m6,m30,m32,m2)-SB(
m6,m15,m1,m2)-SB(m6,m15,m10,m2)+SB(m6,m15,m11,m2)-SB(m6,m15,m2,m2)+SB(m6,m15,m3
,m3)+SB(m6,m15,m6,m3)+SB(m6,m15,m7,m3)-SB(m6,m2,m15,m2)+SB(m6,m15,m1,m10)-2*SB(
m6,m15,m15,m10)-SB(m6,m15,m2,m10)-2*SB(m6,m1,m15,m1)+2*SB(m6,m15,m6,m10)+SB(m6,
m5,m2,m15)-SB(m6,m1,m2,m15)-SB(m6,m15,m7,m15)-SB(m6,m15,m7,m16)+SB(m6,m1,m13,
m15)+SB(m6,m8,m4,m15)-SB(m6,m15,m3,m15)+SB(m6,m1,m15,m13)-SB(m6,m5,m14,m15)-SB(
m6,m5,m13,m15)-SB(m6,m8,m16,m15)-SB(m6,m8,m13,m15)-SB(m6,m8,m15,m16)-2*SB(m6,m6
,m15,m15)-1/2*SB(m6,m30,m30,m1)+1/2*SB(m6,m30,m31,m1)-SB(m6,m2,m15,m10)-1/2*SB(
m6,m32,m30,m11)+1/2*SB(m6,m32,m31,m11)+1/2*SB(m6,m32,m32,m11)+SB(m6,m15,m5,m2)+
SB(m6,m15,m6,m2)+1/2*SB(m6,m32,m30,m1)-1/2*SB(m6,m32,m31,m1)-2*SB(m6,m10,m1,m13
)-2*SB(m6,m10,m4,m14)-2*SB(m6,m10,m4,m16)+2*SB(m6,m5,m10,m13)+2*SB(m6,m5,m10,
m14)+2*SB(m6,m8,m10,m16)+2*SB(m6,m10,m8,m13)+2*SB(m6,m10,m7,m15)+2*SB(m6,m10,m7
,m16)+2*SB(m6,m10,m8,m16)-2*SB(m6,m10,m33,m33)-2*SB(m6,m10,m1,m15)+2*SB(m6,m8,
m10,m13)-2*SB(m6,m4,m10,m14)-2*SB(m6,m4,m10,m16)+2*SB(m6,m7,m10,m15)+2*SB(m6,m7
,m10,m16)+4*SB(m6,m10,m10,m14)+4*SB(m6,m10,m10,m15)-2*SB(m6,m10,m6,m15)-2*SB(m6
,m10,m6,m14)+2*SB(m6,m10,m5,m13)+2*SB(m6,m10,m5,m14)-2*SB(m6,m1,m10,m15)-2*SB(
m6,m1,m10,m13)+1/2*SB(m6,m32,m30,m4)-1/2*SB(m6,m32,m31,m4)+2*SB(m6,m8,m15,m12)-
SB(m6,m4,m15,m4)+SB(m6,m8,m15,m1)+SB(m6,m15,m1,m11)+1/2*SB(m6,m32,m32,m9)+SB(m6
,m1,m15,m10)+SB(m6,m4,m15,m10)-1/2*SB(m6,m32,m32,m3)-SB(m6,m15,m1,m4)+SB(m6,m15
,m10,m4)-SB(m6,m15,m11,m4)+2*SB(m6,m5,m15,m9)+SB(m6,m8,m16,m3)+SB(m6,m15,m3,m11
)-SB(m6,m15,m4,m11)+2*SB(m6,m15,m7,m11)-2*SB(m6,m1,m15,m4)-1/2*SB(m6,m30,m30,m4
)+1/2*SB(m6,m30,m31,m4)+2*SB(m6,m6,m15,m3)-2*SB(m6,m15,m15,m11)+SB(m6,m15,m2,
m11)-1/2*SB(m6,m32,m30,m9)+1/2*SB(m6,m32,m31,m9)+SB(m6,m2,m15,m11)+SB(m6,m5,m15
,m1)-2*SB(m6,m15,m15,m3)+1/2*SB(m6,m3,m11,m4)+1/2*SB(m6,m3,m11,m1)-1/2*SB(m6,m3
,m11,m2)-1/2*SB(m6,m3,m11,m3)+SB(m6,m7,m4,m15)-1/2*SB(m4,m3,m29,m33)-SB(m6,m10,
m29,m33)-1/2*SB(m7,m25,m26,m1)+3*SB(m7,m1,m11,m1)+1/2*SB(m7,m1,m2,m12)+1/2*SB(
m7,m1,m3,m12)+2*SB(m7,m8,m16,m4)+2*SB(m7,m1,m2,m11)+SB(m7,m1,m3,m11)+SB(m7,m1,
m4,m11)+1/2*SB(m7,m25,m26,m12)-1/2*SB(m7,m25,m27,m12)-SB(m7,m1,m16,m1)+3/2*SB(
m7,m1,m3,m1)+2*SB(m7,m7,m1,m15)+SB(m7,m3,m16,m12)+SB(m7,m3,m2,m11)+SB(m7,m3,m2,
m1)+SB(m7,m8,m3,m16)+SB(m7,m8,m3,m13)+1/2*SB(m7,m2,m2,m3)-2*SB(m7,m8,m1,m11)-2*
SB(m7,m3,m5,m9)-2*SB(m7,m8,m12,m3)-2*SB(m7,m8,m12,m4)-SB(m7,m16,m1,m1)+SB(m7,
m16,m11,m1)+SB(m7,m5,m14,m3)-SB(m7,m16,m6,m14)-SB(m7,m16,m6,m15)-SB(m7,m16,m5,
m14)-SB(m7,m16,m5,m13)-SB(m7,m16,m4,m16)+2*SB(m7,m5,m9,m16)+SB(m7,m2,m14,m16)-
SB(m7,m5,m13,m16)-SB(m7,m5,m16,m13)-SB(m7,m5,m16,m14)+SB(m7,m16,m33,m33)-SB(m7,
m1,m3,m16)-1/2*SB(m6,m2,m29,m33)-1/2*SB(m6,m3,m29,m33)+SB(m7,m11,m29,m33)+SB(m1
,m6,m2,m10)-1/2*SB(m1,m6,m2,m11)-2*SB(m1,m5,m5,m14)-2*SB(m1,m5,m5,m13)+4*SB(m1,
m5,m5,m9)+2*SB(m2,m6,m14,m14)+SB(m2,m6,m14,m15)+3/2*SB(m2,m6,m1,m2)+3/2*SB(m2,
m6,m1,m3)-2*SB(m3,m5,m5,m1)-2*SB(m3,m5,m5,m2)-SB(m3,m5,m4,m13)-SB(m3,m5,m4,m14)
-1/2*SB(m3,m1,m9,m2)-1/2*SB(m3,m1,m9,m3)-3/2*SB(m2,m3,m4,m3)-SB(m2,m3,m4,m4)+1/
2*SB(m2,m3,m4,m9)-SB(m2,m3,m4,m10)-1/2*SB(m2,m3,m4,m11)-SB(m2,m3,m4,m1)-3/2*SB(
m2,m3,m4,m2)-SB(m2,m5,m14,m10)-SB(m2,m5,m4,m14)+1/2*SB(m1,m5,m3,m1)+1/2*SB(m1,
m5,m3,m2)-1/2*SB(m3,m4,m4,m2)-1/2*SB(m3,m4,m4,m1)+SB(m1,m8,m16,m11)-SB(m1,m8,
m16,m12)-SB(m1,m8,m16,m1)-SB(m1,m8,m16,m2)+SB(m3,m1,m8,m1)-SB(m3,m1,m7,m15)-SB(
m3,m1,m7,m16)-3/2*SB(m2,m1,m4,m1)-3/2*SB(m2,m1,m4,m2)-SB(m2,m1,m4,m3)-SB(m2,m1,
m4,m4)+4*SB(m1,m8,m8,m12)+2*SB(m1,m8,m8,m4)+SB(m1,m2,m13,m9)-SB(m1,m2,m13,m12)-
SB(m1,m2,m13,m14)-SB(m1,m7,m2,m15)-SB(m1,m7,m2,m16)-1/2*SB(m2,m7,m10,m1)-2*SB(
m2,m14,m14,m14)+1/2*SB(m2,m6,m9,m3)+2*SB(m3,m6,m6,m2)+2*SB(m3,m6,m6,m3)+1/2*SB(
m2,m5,m12,m4)+1/2*SB(m2,m5,m12,m3)+SB(m2,m3,m7,m3)+2*SB(m3,m1,m6,m10)-1/2*SB(m3
,m7,m2,m12)+1/2*SB(m3,m5,m12,m3)+1/2*SB(m3,m5,m12,m4)+SB(m2,m6,m10,m1)+SB(m2,m6
,m10,m2)-SB(m2,m6,m10,m3)-1/2*SB(m2,m6,m9,m4)+SB(m3,m8,m15,m13)+SB(m3,m8,m15,
m16)-SB(m3,m8,m16,m2)-SB(m3,m8,m16,m3)+1/2*SB(m2,m8,m3,m11)+2*SB(m2,m8,m3,m12)+
1/2*SB(m2,m8,m3,m9)-SB(m3,m7,m2,m15)-1/2*SB(m3,m7,m2,m10)-SB(m1,m5,m9,m3)-1/2*
SB(m3,m2,m11,m1)+1/2*SB(m3,m2,m11,m2)+1/2*SB(m3,m2,m11,m3)-1/2*SB(m3,m2,m11,m4)
+SB(m1,m5,m9,m1)-SB(m1,m5,m9,m2)+1/2*SB(m1,m3,m2,m11)-3/2*SB(m1,m3,m2,m1)-SB(m1
,m3,m2,m2)-3/2*SB(m1,m3,m2,m3)-2*SB(m1,m3,m2,m4)-1/2*SB(m1,m3,m2,m9)-1/2*SB(m1,
m3,m2,m10)+1/2*SB(m1,m3,m2,m12)+1/2*SB(m2,m7,m2,m3)-SB(m3,m1,m8,m13)-SB(m3,m1,
m8,m16)+2*SB(m3,m1,m8,m12)+SB(m3,m1,m8,m4)+1/2*SB(m3,m8,m3,m1)-1/2*SB(m3,m8,m3,
m9)-1/2*SB(m3,m8,m3,m11)+1/2*SB(m3,m8,m3,m4)+1/2*SB(m3,m8,m2,m9)+1/2*SB(m3,m8,
m2,m11)+2*SB(m3,m8,m2,m12)-SB(m3,m8,m2,m13)-SB(m3,m8,m2,m16)-SB(m3,m8,m15,m4)-2
*SB(m3,m8,m15,m12)-1/2*SB(m3,m31,m30,m1)+1/2*SB(m3,m31,m31,m1)-1/2*SB(m3,m31,
m31,m11)-1/2*SB(m3,m31,m32,m11)+1/2*SB(m3,m27,m25,m12)+1/2*SB(m3,m27,m26,m12)-1
/2*SB(m3,m27,m27,m12)-1/2*SB(m3,m27,m25,m3)+1/2*SB(m6,m31,m30,m1)-1/2*SB(m6,m31
,m31,m1)+1/2*SB(m6,m1,m11,m1)+1/2*SB(m6,m31,m31,m11)+1/2*SB(m6,m31,m32,m11)-1/2
*SB(m6,m2,m9,m3)+1/2*SB(m2,m3,m29,m33)+1/2*SB(m7,m4,m29,m33)-SB(m7,m7,m29,m33)+
1/2*SB(m4,m7,m29,m33)-SB(m2,m4,m7,m16)-1/2*SB(m1,m7,m4,m10)+SB(m1,m7,m4,m11)+1/
2*SB(m1,m7,m4,m12)+SB(m1,m7,m4,m3)+SB(m1,m7,m4,m4)+3/2*SB(m1,m7,m4,m1)+3/2*SB(
m1,m7,m4,m2)-1/2*SB(m1,m6,m11,m2)-1/2*SB(m1,m6,m11,m3)-2*SB(m3,m7,m15,m3)-SB(m3
,m7,m15,m4)-SB(m2,m3,m15,m14)-SB(m2,m6,m10,m4)-SB(m1,m8,m2,m16)-SB(m1,m8,m2,m13
)-2*SB(m2,m8,m12,m14)+SB(m2,m5,m1,m13)-2*SB(m2,m8,m12,m16)-SB(m2,m3,m14,m9)+SB(
m2,m3,m14,m10)+SB(m2,m8,m12,m1)+3*SB(m2,m8,m12,m2)+3*SB(m2,m8,m12,m3)+SB(m2,m8,
m12,m4)-SB(m1,m8,m12,m3)-SB(m1,m8,m12,m4)+SB(m1,m8,m12,m1)+2*SB(m3,m7,m2,m11)+1
/2*SB(m3,m4,m3,m10)+1/2*SB(m3,m4,m3,m12)+1/2*SB(m2,m6,m11,m1)-3/2*SB(m2,m4,m4,
m1)-2*SB(m2,m4,m4,m2)-3/2*SB(m2,m4,m4,m3)+1/2*SB(m3,m1,m4,m9)+1/2*SB(m3,m1,m4,
m10)-1/2*SB(m3,m1,m4,m11)-1/2*SB(m3,m1,m4,m12)+1/2*SB(m1,m8,m3,m9)+SB(m2,m1,m33
,m33)+SB(m2,m3,m15,m10)+1/2*SB(m2,m8,m1,m9)+SB(m3,m1,m5,m1)+SB(m3,m1,m5,m2)+2*
SB(m3,m1,m5,m9)+SB(m3,m15,m11,m1)-1/2*SB(m1,m7,m29,m33)-1/2*SB(m2,m7,m29,m33)-1
/2*SB(m2,m30,m32,m2)+1/2*SB(m2,m26,m26,m2)+1/2*SB(m2,m26,m25,m3)-1/2*SB(m2,m26,
m27,m3)-1/2*SB(m2,m26,m25,m12)-1/2*SB(m2,m26,m26,m12)+1/2*SB(m2,m26,m27,m12)-1/
2*SB(m2,m1,m28,m33)+1/2*SB(m2,m8,m9,m1)-1/2*SB(m2,m8,m9,m2)-SB(m2,m5,m13,m2)-SB
(m2,m14,m2,m2)-SB(m2,m4,m7,m15)+1/2*SB(m2,m6,m2,m1)+SB(m2,m6,m2,m2)-1/2*SB(m2,
m6,m2,m4)+1/2*SB(m3,m4,m1,m10)-SB(m3,m4,m1,m11)-1/2*SB(m3,m4,m1,m12)-3/2*SB(m3,
m4,m1,m4)+SB(m3,m15,m3,m15)-2*SB(m3,m5,m13,m4)+SB(m3,m5,m13,m9)+SB(m3,m5,m13,
m12)+SB(m3,m6,m2,m14)-SB(m2,m7,m33,m33)+SB(m1,m13,m8,m13)-SB(m3,m1,m6,m15)+2*SB
(m1,m3,m5,m9)-SB(m3,m1,m6,m14)-SB(m2,m4,m4,m4)-1/2*SB(m3,m6,m3,m1)+SB(m3,m6,m3,
m3)+1/2*SB(m3,m6,m3,m4)+SB(m2,m3,m1,m13)+SB(m2,m3,m1,m14)+SB(m2,m3,m1,m15)+SB(
m2,m1,m7,m4)+2*SB(m2,m1,m7,m11)-2*SB(m3,m15,m7,m11)+2*SB(m2,m1,m6,m10)-1/2*SB(
m3,m7,m3,m1)+1/2*SB(m3,m7,m3,m2)+SB(m3,m7,m3,m3)-SB(m2,m4,m8,m13)-SB(m2,m4,m8,
m16)-1/2*SB(m2,m4,m9,m1)+1/2*SB(m2,m4,m9,m2)+1/2*SB(m2,m4,m9,m3)-1/2*SB(m2,m4,
m9,m4)-SB(m2,m1,m7,m16)-SB(m2,m1,m7,m15)-2*SB(m6,m8,m4,m10)-4*SB(m6,m8,m12,m10)
+2*SB(m6,m8,m13,m10)+2*SB(m6,m8,m16,m10)-2*SB(m6,m8,m1,m10)+2*SB(m6,m7,m16,m10)
-4*SB(m6,m7,m11,m10)-4*SB(m6,m5,m9,m10)+2*SB(m6,m5,m13,m10)-2*SB(m6,m4,m16,m10)
+4*SB(m6,m10,m6,m10)-8*SB(m6,m10,m10,m10)-2*SB(m6,m1,m13,m10)+2*SB(m6,m7,m15,m3
)-4*SB(m6,m7,m10,m11)+2*SB(m6,m10,m6,m3)-2*SB(m6,m10,m7,m3)+2*SB(m6,m10,m4,m3)-
2*SB(m6,m10,m14,m3)+2*SB(m6,m10,m1,m3)+1/2*SB(m6,m30,m30,m11)-1/2*SB(m6,m30,m31
,m11)-1/2*SB(m6,m30,m32,m11)+1/2*SB(m6,m4,m9,m4)+3*SB(m6,m1,m10,m1)-1/2*SB(m6,
m3,m9,m2)-1/2*SB(m6,m3,m9,m3)+1/2*SB(m6,m3,m9,m1)+1/2*SB(m6,m3,m9,m4)-1/2*SB(m6
,m4,m9,m2)-1/2*SB(m6,m4,m9,m3)+SB(m6,m5,m13,m2)-SB(m6,m4,m16,m2)+1/2*SB(m6,m3,
m1,m9)-SB(m6,m3,m15,m2)+SB(m6,m4,m3,m10)+2*SB(m6,m1,m4,m10)+SB(m6,m4,m10,m2)+SB
(m6,m5,m14,m1)+1/2*SB(m6,m4,m4,m2)+3/2*SB(m6,m4,m3,m1)-1/2*SB(m6,m4,m3,m9)+1/2*
SB(m6,m4,m9,m1)+1/2*SB(m6,m4,m1,m2)+1/2*SB(m6,m4,m1,m3)+1/2*SB(m6,m4,m1,m9)-SB(
m6,m4,m2,m16)+SB(m6,m4,m3,m2)-SB(m6,m4,m2,m14)+3/2*SB(m6,m4,m2,m1)+SB(m6,m4,m2,
m2)+SB(m6,m4,m2,m3)+3/2*SB(m6,m4,m2,m4)-1/2*SB(m6,m4,m2,m9)-1/2*SB(m6,m3,m4,m9)
+SB(m6,m7,m15,m2)-SB(m6,m5,m14,m13)-1/2*SB(m6,m3,m2,m9)-SB(m6,m5,m13,m14)-SB(m6
,m14,m2,m14)+2*SB(m6,m14,m14,m14)-2*SB(m6,m6,m14,m14)-SB(m6,m7,m14,m15)-SB(m6,
m7,m14,m16)+SB(m6,m3,m14,m15)-SB(m6,m14,m8,m13)-SB(m6,m14,m8,m16)+SB(m6,m8,m4,
m14)-SB(m6,m14,m5,m14)-SB(m6,m4,m1,m14)+SB(m6,m1,m13,m14)-SB(m6,m4,m3,m14)-SB(
m6,m14,m5,m13)+SB(m6,m7,m3,m14)-SB(m6,m1,m3,m14)+SB(m6,m14,m33,m33)-SB(m6,m7,
m16,m14)+2*SB(m6,m7,m11,m14)-2*SB(m6,m5,m14,m14)-SB(m6,m14,m7,m15)-SB(m6,m14,m7
,m16)-SB(m6,m3,m4,m14)+SB(m6,m8,m1,m14)+SB(m2,m1,m7,m3)+1/2*SB(m1,m6,m9,m2)+SB(
m1,m4,m16,m12)-SB(m1,m4,m16,m11)-SB(m1,m4,m16,m13)+SB(m3,m20,m19,m1)+SB(m3,m20,
m19,m2)+SB(m3,m20,m19,m3)+SB(m3,m20,m19,m4)+SB(m2,m4,m7,m3)+SB(m2,m4,m7,m4)+3/2
*SB(m1,m7,m3,m1)+3/2*SB(m1,m7,m3,m2)-1/2*SB(m3,m4,m12,m1)-1/2*SB(m3,m4,m12,m2)+
1/2*SB(m3,m4,m12,m3)+1/2*SB(m3,m4,m12,m4)+SB(m1,m3,m7,m4)+SB(m1,m3,m7,m3)+2*SB(
m1,m3,m7,m11)-SB(m1,m3,m6,m15)-2*SB(m1,m6,m10,m13)-SB(m1,m3,m6,m14)+SB(m2,m8,m1
,m1)+3/2*SB(m2,m8,m1,m2)+3/2*SB(m2,m8,m1,m3)+SB(m2,m8,m1,m4)-2*SB(m2,m14,m6,m10
)+1/2*SB(m1,m3,m1,m10)+1/2*SB(m1,m3,m1,m9)-SB(m2,m5,m3,m13)-SB(m2,m5,m3,m14)-SB
(m2,m14,m4,m9)+SB(m2,m14,m4,m1)+SB(m1,m2,m14,m9)-SB(m1,m2,m14,m10)-SB(m1,m2,m14
,m13)+1/2*SB(m3,m5,m4,m10)-SB(m3,m1,m5,m13)-SB(m3,m1,m5,m14)-1/2*SB(m3,m2,m2,m4
)-1/2*SB(m3,m2,m2,m1)-2*SB(m1,m5,m13,m1)-SB(m1,m5,m13,m2)-SB(m2,m14,m5,m1)-SB(
m2,m14,m5,m2)+SB(m1,m3,m8,m1)-SB(m2,m14,m6,m2)-SB(m2,m14,m6,m3)-SB(m1,m3,m7,m15
)-SB(m1,m3,m7,m16)-1/2*SB(m2,m1,m1,m4)-1/2*SB(m2,m1,m1,m3)-SB(m3,m6,m14,m3)-SB(
m3,m6,m14,m4)+1/2*SB(m2,m1,m1,m10)+1/2*SB(m2,m1,m1,m12)-2*SB(m2,m7,m11,m14)+3*
SB(m2,m7,m11,m1)+3*SB(m2,m7,m11,m2)+SB(m2,m7,m11,m3)+SB(m2,m7,m11,m4)+1/2*SB(m2
,m7,m10,m3)+1/2*SB(m2,m7,m10,m4)-1/2*SB(m2,m7,m10,m2)+SB(m3,m2,m4,m16)+SB(m3,m2
,m4,m14)+SB(m3,m2,m4,m15)-SB(m2,m6,m4,m14)-SB(m2,m6,m4,m15)-SB(m3,m6,m4,m14)-SB
(m3,m6,m4,m15)+SB(m1,m8,m4,m16)+SB(m2,m14,m7,m15)+SB(m2,m14,m7,m16)-SB(m2,m14,
m8,m1)-SB(m2,m14,m8,m4)-1/2*SB(m1,m8,m4,m11)-SB(m1,m8,m4,m12)+1/2*SB(m1,m8,m4,
m2)-1/2*SB(m1,m8,m4,m3)-SB(m1,m8,m4,m4)+1/2*SB(m1,m8,m4,m9)-2*SB(m2,m5,m14,m2)-
1/2*SB(m2,m6,m2,m11)-3/2*SB(m3,m1,m4,m3)-SB(m3,m1,m4,m4)+SB(m1,m13,m8,m16)+SB(
m3,m8,m16,m12)+SB(m1,m8,m13,m16)-SB(m1,m4,m8,m1)-SB(m1,m4,m8,m4)-SB(m3,m1,m1,m1
)-3/2*SB(m3,m1,m1,m2)-2*SB(m3,m1,m1,m3)-3/2*SB(m3,m1,m1,m4)+1/2*SB(m3,m1,m1,m10
)+1/2*SB(m3,m1,m1,m11)+1/2*SB(m3,m1,m1,m12)+1/2*SB(m3,m1,m1,m9)+SB(m2,m5,m14,m4
)-SB(m1,m5,m14,m4)+1/2*SB(m1,m6,m1,m2)+1/2*SB(m1,m6,m1,m3)-SB(m2,m22,m18,m33)-
SB(m2,m5,m4,m13)-1/2*SB(m2,m4,m11,m2)-1/2*SB(m2,m4,m11,m3)+1/2*SB(m2,m4,m11,m1)
+SB(m3,m8,m12,m4)+1/2*SB(m2,m4,m11,m4)+1/2*SB(m3,m31,m31,m4)+SB(m3,m4,m1,m13)+
SB(m3,m4,m1,m15)+SB(m3,m4,m1,m16)-SB(m1,m19,m20,m13)+2*SB(m3,m6,m4,m10)-1/2*SB(
m3,m6,m4,m11)-1/2*SB(m3,m6,m4,m9)+1/2*SB(m2,m5,m4,m12)+2*SB(m1,m8,m8,m1)+SB(m3,
m1,m33,m33)-1/2*SB(m1,m8,m2,m9)-1/2*SB(m1,m8,m2,m11)+2*SB(m1,m8,m2,m12)+3/2*SB(
m1,m8,m2,m4)-1/2*SB(m2,m7,m4,m12)+1/2*SB(m2,m7,m4,m10)+SB(m2,m7,m4,m11)+SB(m2,
m7,m4,m4)+SB(m2,m7,m4,m3)+3/2*SB(m1,m8,m2,m1)+1/2*SB(m3,m6,m2,m4)-1/2*SB(m3,m6,
m2,m9)-SB(m3,m6,m2,m10)+SB(m1,m3,m1,m13)+SB(m1,m3,m1,m15)+SB(m3,m20,m17,m33)-2*
SB(m2,m5,m5,m14)+SB(m1,m6,m3,m10)+1/2*SB(m2,m4,m3,m12)+SB(m1,m8,m12,m2)-1/2*SB(
m1,m8,m11,m4)-SB(m2,m14,m33,m33)+3*SB(m1,m6,m10,m4)-2*SB(m2,m7,m16,m1)-2*SB(m2,
m7,m16,m2)+SB(m2,m7,m16,m11)+SB(m2,m7,m16,m12)+SB(m2,m7,m16,m14)+1/2*SB(m1,m5,
m2,m12)-1/2*SB(m1,m5,m2,m10)+1/2*SB(m1,m7,m2,m3)+1/2*SB(m1,m7,m2,m4)+SB(m2,m4,
m16,m3)-SB(m2,m4,m14,m16)-SB(m2,m4,m14,m9)-SB(m2,m4,m14,m10)-2*SB(m2,m6,m6,m14)
+4*SB(m2,m6,m6,m10)-1/2*SB(m1,m6,m1,m9)+SB(m2,m4,m1,m14)+SB(m2,m4,m1,m16)+1/2*
SB(m2,m4,m1,m10)-3*SB(m1,m5,m13,m9)+SB(m3,m2,m5,m2)+SB(m3,m2,m5,m1)+1/2*SB(m1,
m2,m1,m10)+1/2*SB(m1,m2,m1,m12)+1/2*SB(m3,m6,m2,m11)-1/2*SB(m3,m6,m11,m1)+1/2*
SB(m3,m6,m11,m2)+1/2*SB(m3,m6,m11,m3)-1/2*SB(m1,m2,m1,m3)-1/2*SB(m1,m2,m1,m4)+
SB(m1,m3,m5,m2)+SB(m1,m3,m5,m1)+SB(m1,m3,m4,m13)+SB(m1,m3,m4,m15)+SB(m1,m3,m4,
m16)+1/2*SB(m1,m3,m4,m10)-1/2*SB(m1,m3,m4,m11)-1/2*SB(m1,m3,m4,m12)+1/2*SB(m1,
m3,m4,m9)+SB(m1,m3,m6,m3)-SB(m2,m8,m33,m33)+1/2*SB(m2,m5,m2,m10)-1/2*SB(m2,m5,
m2,m12)-SB(m1,m13,m33,m33)+SB(m1,m3,m6,m2)+SB(m2,m1,m14,m4)-SB(m3,m4,m8,m16)-SB
(m1,m3,m5,m13)-SB(m1,m3,m5,m14)-SB(m2,m1,m13,m14)+SB(m2,m1,m13,m9)-SB(m2,m1,m13
,m12)-SB(m3,m4,m8,m13)+2*SB(m3,m4,m8,m12)+4*SB(m3,m6,m6,m10)-2*SB(m3,m6,m6,m14)
-2*SB(m3,m15,m5,m9)-SB(m3,m15,m5,m1)-SB(m3,m15,m5,m2)-SB(m3,m15,m4,m16)-SB(m3,
m15,m4,m10)-SB(m2,m22,m21,m14)+SB(m2,m4,m3,m14)+SB(m2,m4,m3,m15)+SB(m2,m4,m3,
m16)+SB(m3,m4,m15,m1)+SB(m3,m4,m15,m4)-SB(m2,m14,m3,m9)+SB(m3,m4,m2,m14)+SB(m3,
m4,m2,m15)-SB(m3,m4,m1,m1)-SB(m3,m4,m1,m2)-3/2*SB(m3,m4,m1,m3)+1/2*SB(m3,m8,m2,
m1)+1/2*SB(m3,m8,m2,m4)+1/2*SB(m2,m7,m1,m12)+1/2*SB(m2,m7,m1,m3)+1/2*SB(m2,m7,
m1,m4)+1/2*SB(m2,m7,m1,m10)+2*SB(m2,m7,m1,m11)+SB(m3,m1,m15,m2)+SB(m3,m1,m15,m4
)+1/2*SB(m3,m6,m1,m2)+1/2*SB(m3,m6,m1,m3)-1/2*SB(m2,m7,m12,m4)+1/2*SB(m2,m7,m12
,m1)+1/2*SB(m2,m7,m12,m2)-1/2*SB(m2,m7,m12,m3)-2*SB(m1,m8,m13,m1)+1/2*SB(m1,m4,
m4,m9)+1/2*SB(m1,m4,m4,m11)+2*SB(m1,m4,m5,m9)+SB(m1,m4,m5,m2)+SB(m1,m4,m5,m1)+1
/2*SB(m6,m1,m2,m9)+1/2*SB(m6,m1,m3,m9)-1/2*SB(m6,m31,m32,m3)-1/2*SB(m6,m31,m30,
m9)+1/2*SB(m6,m31,m31,m9)+1/2*SB(m6,m31,m32,m9)+1/2*SB(m6,m1,m4,m9)-1/2*SB(m6,
m2,m1,m11)+1/2*SB(m6,m1,m4,m2)-2*SB(m6,m1,m6,m2)+1/2*SB(m6,m1,m9,m2)-1/2*SB(m6,
m2,m11,m3)+1/2*SB(m6,m2,m2,m1)-1/2*SB(m6,m2,m9,m2)+SB(m6,m1,m3,m3)+1/2*SB(m6,m1
,m4,m3)-2*SB(m6,m1,m6,m3)-1/2*SB(m6,m31,m32,m2)+1/2*SB(m6,m1,m11,m4)+3/2*SB(m6,
m1,m2,m4)+1/2*SB(m6,m1,m9,m3)+SB(m6,m1,m2,m2)+SB(m6,m1,m3,m2)+1/2*SB(m6,m31,m30
,m4)-1/2*SB(m6,m2,m3,m11)+1/2*SB(m6,m2,m4,m11)-1/2*SB(m6,m2,m2,m11)-SB(m6,m5,m2
,m1)+SB(m6,m7,m15,m4)-1/2*SB(m6,m1,m1,m11)-SB(m6,m7,m15,m16)-SB(m6,m7,m16,m15)+
SB(m6,m5,m1,m14)-SB(m6,m2,m1,m13)-SB(m6,m2,m1,m14)+1/2*SB(m6,m1,m1,m3)-1/2*SB(
m6,m1,m11,m3)-SB(m6,m1,m13,m3)+SB(m6,m1,m2,m3)+1/2*SB(m6,m2,m9,m1)+SB(m6,m2,m1,
m1)+1/2*SB(m6,m2,m11,m1)+3/2*SB(m6,m1,m3,m4)-4*SB(m6,m1,m6,m10)-SB(m6,m5,m1,m2)
-4*SB(m6,m6,m6,m2)-4*SB(m6,m6,m6,m3)+2*SB(m6,m5,m14,m9)-SB(m6,m8,m4,m2)+SB(m6,
m7,m16,m3)-4*SB(m6,m6,m1,m10)-1/2*SB(m6,m31,m31,m4)+2*SB(m6,m6,m1,m14)+2*SB(m6,
m6,m1,m15)-4*SB(m6,m10,m8,m12)-2*SB(m6,m10,m8,m1)+2*SB(m6,m10,m4,m1)-2*SB(m6,
m10,m5,m1)+2*SB(m6,m10,m14,m1)+2*SB(m6,m10,m1,m1)-4*SB(m6,m10,m10,m1)-2*SB(m6,
m8,m10,m4)+2*SB(m6,m10,m4,m4)-2*SB(m6,m10,m7,m4)-2*SB(m6,m10,m8,m4)+2*SB(m6,m10
,m15,m4)+2*SB(m6,m10,m1,m4)-4*SB(m6,m10,m10,m4)-4*SB(m6,m8,m10,m12)-4*SB(m6,m5,
m10,m9)-4*SB(m6,m10,m7,m11)-4*SB(m6,m10,m5,m9)-SB(m6,m15,m1,m3)+SB(m6,m15,m10,
m3)+SB(m6,m15,m11,m3)-2*SB(m6,m10,m5,m2)+2*SB(m6,m10,m6,m2)+2*SB(m6,m10,m4,m2)+
2*SB(m6,m10,m1,m2)-2*SB(m6,m10,m15,m2)-2*SB(m6,m8,m10,m1)-2*SB(m6,m4,m14,m1)-SB
(m6,m2,m4,m16)+SB(m6,m2,m4,m10)+SB(m6,m3,m4,m1)+3/2*SB(m6,m3,m4,m2)-2*SB(m6,m7,
m3,m3)-SB(m6,m3,m15,m1)+1/2*SB(m6,m2,m3,m1)+SB(m6,m2,m6,m2)+SB(m6,m2,m6,m3)+SB(
m6,m2,m5,m13)+SB(m6,m2,m5,m14)-2*SB(m6,m2,m5,m9)-SB(m6,m2,m6,m15)-SB(m6,m2,m6,
m14)-SB(m6,m5,m3,m1)-SB(m6,m5,m3,m2)+SB(m6,m8,m16,m2)+SB(m6,m7,m2,m15)+SB(m6,m7
,m2,m16)-SB(m6,m8,m4,m3)+SB(m6,m3,m15,m11)-SB(m6,m3,m15,m10)+SB(m6,m5,m3,m14)+
SB(m6,m5,m3,m13)+SB(m6,m8,m13,m3)+SB(m6,m2,m1,m10)+3/2*SB(m6,m2,m1,m3)+SB(m6,m2
,m1,m4)-SB(m6,m3,m5,m2)-SB(m6,m3,m5,m1)+SB(m6,m3,m4,m10)+SB(m6,m3,m6,m3)+SB(m6,
m3,m6,m2)+SB(m6,m3,m5,m13)+SB(m6,m3,m5,m14)+2*SB(m6,m7,m15,m10)+2*SB(m6,m7,m15,
m11)-SB(m6,m5,m1,m3)-1/2*SB(m6,m2,m3,m9)+1/2*SB(m6,m2,m3,m4)-2*SB(m6,m5,m1,m10)
-2*SB(m6,m5,m10,m1)+SB(m6,m3,m1,m1)+3/2*SB(m6,m3,m1,m2)+3/2*SB(m6,m3,m1,m3)+SB(
m6,m3,m1,m4)-SB(m6,m2,m33,m33)-2*SB(m6,m8,m12,m2)-2*SB(m6,m5,m2,m10)-SB(m6,m7,
m2,m3)-SB(m6,m7,m2,m4)-2*SB(m6,m3,m8,m12)-2*SB(m6,m8,m2,m12)-SB(m6,m8,m2,m4)-SB
(m6,m8,m2,m1)-SB(m6,m3,m1,m13)-SB(m6,m3,m1,m15)+2*SB(m6,m5,m14,m10)-2*SB(m6,m6,
m1,m2)-2*SB(m6,m6,m1,m3)+1/2*SB(m6,m3,m2,m4)-2*SB(m6,m5,m9,m3)-2*SB(m6,m5,m9,m2
)-1/2*SB(m6,m3,m1,m11)-2*SB(m6,m7,m3,m10)-2*SB(m6,m7,m3,m11)-2*SB(m6,m5,m10,m2)
-2*SB(m6,m5,m3,m9)+1/2*SB(m6,m3,m3,m1)-2*SB(m6,m6,m4,m2)-2*SB(m6,m6,m4,m3)+SB(
m6,m5,m13,m3)+2*SB(m6,m1,m6,m15)-1/2*SB(m6,m1,m1,m9)+SB(m6,m5,m2,m13)-SB(m6,m1,
m2,m13)-SB(m6,m1,m2,m14)+1/2*SB(m6,m2,m11,m4)+1/2*SB(m6,m2,m1,m9)-1/2*SB(m6,m2,
m2,m9)+1/2*SB(m6,m1,m1,m2)-1/2*SB(m6,m1,m11,m2)-1/2*SB(m6,m31,m30,m11):





